An exact computer-assisted lower bound for Fisher-information convexity along the two-dimensional heat flow

We study the sharp constant in the differential inequality \[ I(t)I''(t)\geq c\,[I'(t)]^2 \] for Fisher information along the probability-normalized heat flow on $\mathbb R^2$. The unrestricted log-convexity value $c=1$ is false in two dimensions, whereas the known square-root convexity theorem gives the universal value $c=1/2$. We construct an exact, machine-verifiable sum-of-squares certificate proving the stronger universal bound \[ c\geq \frac{231691}{250000}=0.926764. \] Together with an independent exact Fourier/Gaussian-envelope construction, this gives \[ 0.926764\leq c_*<0.94176665012062, \] where $c_*$ is the sharp constant for positive-time Gaussian convolutions of arbitrary probability measures on $\mathbb R^2$. We formulate the proof in explicit two-dimensional index notation. The lower bound follows from an exact rational polynomial identity involving a strictly positive denominator, a weighted total derivative, and eleven positive rational Gram matrices. All $491$ recorded leading principal minors are strictly positive and the complete polynomial identity has zero residual. No symmetry, log-concavity, finite-variance, or finite-entropy assumption is imposed on the initial measure. The sharp value remains open.

==> anc/code/aligned_tensor_search.py <==
"""Sparse search with an additional score-Hessian alignment term.

Preserves tensor_lower_search.py. Coefficient equations are discovered at uy=0;
every accepted certificate must reconstruct and verify the full jet identity.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
from flint import fmpq, fmpq_mat, fmpq_mpoly_ctx
from lower_bound_search import weighted_monomials
from tensor_lower_search import problem_name as tensor_name

def problem_name(power,curvature,trace_weight,cross_weight,alignment_weight): return tensor_name(power,curvature,trace_weight,cross_weight)+"_align_"+str(alignment_weight).replace("/","_").replace("-","m")

ROOT = Path(__file__).parent


def build(power,curvature='1',trace_weight='0',cross_weight='0',alignment_weight='0'):
    start = monotonic()
    assert power%2==0
    jets = [(i,n-i) for n in range(1,5) for i in range(n,-1,-1)]
    ctx = fmpq_mpoly_ctx.get([f'u{i}{j}' for i,j in jets]+['tau'])
    var = list(ctx.gens())
    zero,one = ctx.constant(0),ctx.constant(1)
    p,q,a,b,c,d,e,f,g = var[:9]
    tau = var[-1]
    cv = [(p,q),(p,-q),(a+c,zero),(a-c,2*b),(a-c,-2*b),(d+f,e+g),(d+f,-e-g),(d-3*f,3*e-g),(d-3*f,g-3*e),(tau,zero)]
    weights,spins = [1,1,2,2,2,3,3,3,3,2],[1,-1,0,2,-2,1,-1,3,-3,0]
    cached = {(i,0):(one,zero) for i in range(len(cv))}
    def multiply(left,right): return (left[0]*right[0]-left[1]*right[1],left[0]*right[1]+left[1]*right[0])
    def encoded(P): return [[list(map(int,m)),str(v)] for m,v in sorted(P.to_dict().items())]
    def key(pair): return tuple(tuple(sorted(P.to_dict().items())) for P in pair)
    def vectors(weight,spin):
        out,seen = [],set()
        for ex in weighted_monomials(weights,weight):
            if sum(x*y for x,y in zip(ex,spins))!=spin or sum(ex[5:9])>1 or sum(ex[:-1])==0: continue
            pair = (one,zero)
            for i,n in enumerate(ex):
                if not n: continue
                for k in range(1,n+1):
                    if (i,k) not in cached: cached[i,k] = multiply(cached[i,k-1],cv[i])
                pair = multiply(pair,cached[i,n])
            token = key(pair)
            if token not in seen: seen.add(token); out.append(pair)
        return out
    def derivative(P,axis): return sum((P.derivative(k)*var[jets.index((i+(axis==0),j+(axis==1)))] for k,(i,j) in enumerate(jets[:9])),zero)
    def divergence(J): return derivative(J[0],0)+derivative(J[1],1)+p*J[0]+q*J[1]
    def scalar(P): return {m:v for m,v in P.to_dict().items() if m[1]==0}
    lam,eta,nu = map(fmpq,[curvature,trace_weight,cross_weight])
    kappa = lam/2+eta
    assert lam>0 and kappa>0 and 4*kappa>nu*nu
    xi = fmpq(alignment_weight)
    delta0 = 1-nu*nu/(4*kappa)
    delta1 = 1-(nu+xi/2)**2/(4*kappa)-xi*xi/(8*lam)
    middle = 2-nu*(nu+xi/2)/(2*kappa)
    delta = delta0
    assert delta>0 and delta1>=0 and middle>=0
    r,h = p*p+q*q,a+c
    Q = a*a+2*b*b+c*c
    D = d*d+3*e*e+3*f*f+g*g-2*(a**3+c**3+3*b*b*(a+c))
    H = (r+tau)**2+lam*Q+eta*h*h+nu*(r+tau)*h+xi*(a*p*p+2*b*p*q+c*q*q)
    exponent = power//2
    gradient = [derivative(H,axis) for axis in [0,1]]
    fields = vectors(2*power+1,1)
    constraints = [scalar(H*divergence(J)-(exponent-1)*sum((x*y for x,y in zip(J,gradient)),zero)) for J in fields]
    blocks,tau_powers = [],[]
    for weight,tp in [(power+3,0),(power+2,1)]:
        for spin in range(weight%2,weight+1,2):
            features = vectors(weight,spin)
            if spin:
                if features: blocks.append(features); tau_powers.append(tp)
            else:
                for component in [0,1]:
                    independent = []
                    for pair in features:
                        P = pair[component]
                        if not P.is_zero() and P not in independent and -P not in independent: independent.append(P)
                    if independent: blocks.append([(P,zero) for P in independent]); tau_powers.append(tp)
    polynomials = [scalar(P) for P in [H**exponent*D,-2*tau*H**exponent*Q,tau*tau*H**exponent*r]]
    pairs = []
    for k,(features,tp) in enumerate(zip(blocks,tau_powers)):
        for i,left in enumerate(features):
            for j in range(i,len(features)):
                pairs.append((k,i,j))
                polynomials.append(scalar(tau**tp*(1 if i==j else 2)*sum((x*y for x,y in zip(left,features[j])),zero)))
    columns = constraints+polynomials
    monomials = sorted(set().union(*(set(P) for P in columns)))
    indices = {m:i for i,m in enumerate(monomials)}
    matrix = fmpq_mat(len(monomials),len(columns))
    for j,P in enumerate(columns):
        for m,v in P.items(): matrix[indices[m],j] = v
    print('built sparse',power,'rows',len(monomials),'fields',len(fields),'blocks',list(map(len,blocks)),'columns',matrix.ncols(),'seconds',monotonic()-start,flush=True)
    reduced,rank = matrix.rref()
    nc = len(constraints)
    rows = [[str(reduced[i,j]) for j in range(nc,matrix.ncols())] for i in range(rank) if all(reduced[i,j]==0 for j in range(nc))]
    name = problem_name(power,curvature,trace_weight,cross_weight,alignment_weight)
    data = {'name':name,'power':exponent,'matrix':rows,'pairs':pairs,'block_sizes':list(map(len,blocks)),
            'block_tau_powers':tau_powers,'features':[[[encoded(P) for P in v] for v in block] for block in blocks],
            'vector_fields':[[encoded(P) for P in v] for v in fields],'jet_multiindices':jets,
            'discovery_restriction':'u01=0; reconstruct and verify the full identity separately',
            'basis_restriction':'SOS features and J at most linear in T; sufficient search only',
            'alignment_weight':str(xi),'denominator_endpoint_factors':[str(delta0),str(delta1)],'curvature_weight':str(lam),'trace_weight':str(eta),'cross_weight':str(nu),'denominator_lower_factor':str(delta),'denominator_polynomial':encoded(H),
            'builder':'aligned_tensor_search.py; exact FLINT polynomial arithmetic','build_seconds':monotonic()-start}
    path = ROOT/f'{name}_problem.json'
    temporary = path.with_suffix('.tmp')
    temporary.write_text(json.dumps(data))
    temporary.replace(path)
    print('reduced',len(rows),len(rows[0]),'seconds',monotonic()-start,flush=True)
    return data


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--power',type=int,default=6)
    parser.add_argument('--curvature',default='1')
    parser.add_argument('--trace-weight',default='0')
    parser.add_argument('--cross-weight',default='0')
    parser.add_argument('--alignment-weight',default='0')
    args = parser.parse_args()
    path = ROOT/f'{problem_name(args.power,args.curvature,args.trace_weight,args.cross_weight,args.alignment_weight)}_problem.json'
    if path.exists(): raise FileExistsError('Refusing to overwrite an existing search problem')
    build(args.power,args.curvature,args.trace_weight,args.cross_weight,args.alignment_weight)


==> anc/code/certify.py <==
"""Exact rational Fourier/Taylor certificate, using Python integers and Fraction.

No floating-point operation is used in the certificate inequalities.
The Fourier metric is k(m,n).k(p,q) = mp+nq-(mq+np)/2.
"""
import argparse
import json
from collections import defaultdict
from fractions import Fraction as F
from math import factorial
from pathlib import Path
from time import monotonic


def multiply(a, b):
    out = defaultdict(int)
    for k, v in a.items():
        for ell, w in b.items():
            out[k + ell] += v * w
    return {k: v for k, v in out.items() if v}


def combine(*terms):
    out = defaultdict(int)
    for factor, poly in terms:
        for k, v in poly.items():
            out[k] += factor * v
    return {k: v for k, v in out.items() if v}


def outward(x, places=14):
    scale = 10 ** places
    lower = x.numerator * scale // x.denominator
    return [str(F(lower, scale)), str(F(lower + 1, scale))]


def certify(norms, coefficients, order=24):
    coefficients = dict(zip(norms, coefficients))
    radius = max(norms)
    modes = [(m, n) for m in range(-radius, radius + 1) for n in range(-radius, radius + 1) if m * m + n * n - m * n in coefficients and coefficients[m * m + n * n - m * n]]
    extent = max(max(abs(m), abs(n)) for m, n in modes)
    stride = 2 * (order + 3) * extent + 1
    denominator = 200000
    phi = {m * stride + n: coefficients[m * m + n * n - m * n] for m, n in modes}
    bound = F(sum(abs(v) for v in phi.values()), denominator)
    assert bound < 3
    p_i = {m * stride + n: coefficients[m * m + n * n - m * n] * (m * m + n * n - m * n) for m, n in modes}
    p_q, p_t = defaultdict(int), defaultdict(int)
    for m, n in modes:
        v = coefficients[m * m + n * n - m * n]
        for p, q in modes:
            w = coefficients[p * p + q * q - p * q]
            dot2 = 2 * m * p + 2 * n * q - m * q - n * p
            key = (m + p) * stride + n + q
            p_q[key] += v * w * dot2 ** 2
            p_t[key] -= v * w * dot2 ** 3
    hxx = {m * stride + n: coefficients[m * m + n * n - m * n] * (2 * m - n) ** 2 for m, n in modes}
    hxy = {m * stride + n: coefficients[m * m + n * n - m * n] * (2 * m - n) * n for m, n in modes}
    hyy = {m * stride + n: 3 * coefficients[m * m + n * n - m * n] * n ** 2 for m, n in modes}
    cube = combine((1, multiply(multiply(hxx, hxx), hxx)), (1, multiply(multiply(hyy, hyy), hyy)), (9, multiply(multiply(hxy, hxy), combine((1, hxx), (1, hyy)))))
    p_d = combine((4 * denominator, p_t), (1, cube))
    polynomials = [p_i, p_q, p_d, {0: 1}]
    denominators = [denominator, 4 * denominator ** 2, 32 * denominator ** 3, 1]
    moments = [F(0), F(0), F(0), F(0)]
    power = {0: 1}
    start = monotonic()
    for j in range(order + 1):
        for r, polynomial in enumerate(polynomials):
            constant = sum(value * power.get(-key, 0) for key, value in polynomial.items())
            moments[r] += F(constant, denominators[r] * denominator ** j * factorial(j))
        if j % 4 == 0:
            print(f"Taylor order {j}: {len(power)} coefficients, elapsed {monotonic() - start:.1f}s", flush=True)
        if j < order:
            power = multiply(phi, power)
    # |exp(phi)-sum(phi^j/j!,j<=order)| <= 27 B^(order+1)/(order+1)!, since B<3 and e<3.
    tail = 27 * bound ** (order + 1) / factorial(order + 1)
    errors = [F(sum(abs(v) for v in polynomial.values()), den) * tail for polynomial, den in zip(polynomials, denominators)]
    lower = [value - error for value, error in zip(moments, errors)]
    upper = [value + error for value, error in zip(moments, errors)]
    assert min(lower) > 0
    ratio_lower = lower[0] * lower[2] / upper[1] ** 2
    ratio_upper = upper[0] * upper[2] / lower[1] ** 2
    target = F(943, 1000)
    assert ratio_upper < target
    # Finite Euclidean density f_R = Z_R^(-1) exp(phi-|x|^2/(2R^2)), R=1000.
    eta = F(1, 1000000)
    norm_i, norm_q, norm_d, norm_z = [F(sum(abs(v) for v in polynomial.values()), den) for polynomial, den in zip(polynomials, denominators)]
    norms_euclidean = [norm_i + 2 * eta, norm_q + 2 * eta * norm_i + 2 * eta ** 2, norm_d + 6 * eta * norm_q + 6 * eta ** 2 * norm_i + 4 * eta ** 3]
    envelope_error = [27 * value / 10 ** 50 for value in norms_euclidean]
    def shifted(values):
        i, q, d, z = values
        return [i + 2 * eta * z, q + 2 * eta * i + 2 * eta ** 2 * z, d + 6 * eta * q + 6 * eta ** 2 * i + 4 * eta ** 3 * z]
    euclidean_lower = [v - e for v, e in zip(shifted(lower), envelope_error)]
    euclidean_upper = [v + e for v, e in zip(shifted(upper), envelope_error)]
    assert min(euclidean_lower) > 0
    euclidean_ratio_lower = euclidean_lower[0] * euclidean_lower[2] / euclidean_upper[1] ** 2
    euclidean_ratio_upper = euclidean_upper[0] * euclidean_upper[2] / euclidean_lower[1] ** 2
    assert euclidean_ratio_upper < target
    report = {"status": "exact_rational_certificate_passed", "norms": norms, "amplitudes_times_100000": list(coefficients.values()), "taylor_order": order, "fourier_l1_bound": str(bound), "integrals_order": ["I_unnormalized", "Q_unnormalized", "D_unnormalized", "Z"], "integrals_rational_enclosures": [[str(a), str(b)] for a, b in zip(lower, upper)], "ratio_exact_lower": str(ratio_lower), "ratio_exact_upper": str(ratio_upper), "ratio_lower_outward": outward(ratio_lower), "ratio_upper_outward": outward(ratio_upper), "euclidean_R": 1000, "euclidean_ratio_exact_lower": str(euclidean_ratio_lower), "euclidean_ratio_exact_upper": str(euclidean_ratio_upper), "euclidean_ratio_lower_outward": outward(euclidean_ratio_lower), "euclidean_ratio_upper_outward": outward(euclidean_ratio_upper), "certified_target": str(target), "elapsed_seconds": monotonic() - start}
    Path(__file__).with_name("certificate.json").write_text(json.dumps(report, indent=2))
    print(json.dumps({k: report[k] for k in ["status", "ratio_lower_outward", "ratio_upper_outward", "euclidean_ratio_lower_outward", "euclidean_ratio_upper_outward", "certified_target", "elapsed_seconds"]}), flush=True)
    return report


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--order", type=int, default=24)
    arguments = parser.parse_args()
    certify([1, 3, 4, 7, 9, 12, 13, 16, 19, 21, 25, 27, 28, 31, 36, 37, 39, 43, 48, 49], [68688, -12761, -5935, 2554, 334, -807, -428, 63, 205, 48, -29, -71, -41, 1, 6, 19, 5, -1, -6, -2], order=arguments.order)


==> anc/code/certify_second_upper.py <==
"""Exact rational Fourier/Taylor certificate, using exact FLINT integers and Python Fraction. Requires python-flint.

No floating-point operation is used in the certificate inequalities.
The Fourier metric is k(m,n).k(p,q) = mp+nq-(mq+np)/2.
"""
import argparse
import json
from collections import defaultdict
from fractions import Fraction as F
from math import factorial
from pathlib import Path
from time import monotonic


def multiply(a, b):
    out = defaultdict(int)
    for k, v in a.items():
        for ell, w in b.items():
            out[k + ell] += v * w
    return {k: v for k, v in out.items() if v}


def combine(*terms):
    out = defaultdict(int)
    for factor, poly in terms:
        for k, v in poly.items():
            out[k] += factor * v
    return {k: v for k, v in out.items() if v}


def outward(x, places=14):
    scale = 10 ** places
    lower = x.numerator * scale // x.denominator
    return [str(F(lower, scale)), str(F(lower + 1, scale))]


def certify(order=26):
    from flint import fmpz_poly
    data = json.loads(Path(__file__).with_name("second_upper_density.json").read_text())
    coefficients = {}
    for m, n, value in data["modes"]:
        coefficients[m, n] = coefficients[-m, -n] = value
    modes = list(coefficients)
    extent = max(max(abs(m), abs(n)) for m, n in modes)
    stride = 2 * (order + 3) * extent + 1
    denominator = 2 * data["cosine_denominator"]
    phi = {m * stride + n: coefficients[m, n] for m, n in modes}
    bound = F(sum(abs(v) for v in phi.values()), denominator)
    assert bound < 3
    p_i = {m * stride + n: coefficients[m, n] * (m * m + n * n - m * n) for m, n in modes}
    p_q, p_t = defaultdict(int), defaultdict(int)
    for m, n in modes:
        v = coefficients[m, n]
        for p, q in modes:
            w = coefficients[p, q]
            dot2 = 2 * m * p + 2 * n * q - m * q - n * p
            key = (m + p) * stride + n + q
            p_q[key] += v * w * dot2 ** 2
            p_t[key] -= v * w * dot2 ** 3
    hxx = {m * stride + n: coefficients[m, n] * (2 * m - n) ** 2 for m, n in modes}
    hxy = {m * stride + n: coefficients[m, n] * (2 * m - n) * n for m, n in modes}
    hyy = {m * stride + n: 3 * coefficients[m, n] * n ** 2 for m, n in modes}
    cube = combine((1, multiply(multiply(hxx, hxx), hxx)), (1, multiply(multiply(hyy, hyy), hyy)), (9, multiply(multiply(hxy, hxy), combine((1, hxx), (1, hyy)))))
    p_d = combine((4 * denominator, p_t), (1, cube))
    polynomials = [p_i, p_q, p_d, {0: 1}]
    denominators = [denominator, 4 * denominator ** 2, 32 * denominator ** 3, 1]
    moments = [F(0), F(0), F(0), F(0)]
    # Exact univariate integer polynomials encode bivariate Laurent polynomials.
    # The stride exceeds twice every possible n-coordinate, so no aliasing occurs.
    shift = min(phi)
    dense = [0] * (max(phi) - shift + 1)
    for key, value in phi.items():
        dense[key - shift] = value
    phi_flint = fmpz_poly(dense)
    power = fmpz_poly([1])
    start = monotonic()
    for j in range(order + 1):
        for r, polynomial in enumerate(polynomials):
            constant = sum(value * int(power[-key - j * shift]) for key, value in polynomial.items() if -key - j * shift >= 0)
            moments[r] += F(constant, denominators[r] * denominator ** j * factorial(j))
        if j % 4 == 0:
            print(f"Taylor order {j}: {len(power)} coefficients, elapsed {monotonic() - start:.1f}s", flush=True)
        if j < order:
            power = phi_flint * power
    # |exp(phi)-sum(phi^j/j!,j<=order)| <= 27 B^(order+1)/(order+1)!, since B<3 and e<3.
    tail = 27 * bound ** (order + 1) / factorial(order + 1)
    errors = [F(sum(abs(v) for v in polynomial.values()), den) * tail for polynomial, den in zip(polynomials, denominators)]
    lower = [value - error for value, error in zip(moments, errors)]
    upper = [value + error for value, error in zip(moments, errors)]
    assert min(lower) > 0
    ratio_lower = lower[0] * lower[2] / upper[1] ** 2
    ratio_upper = upper[0] * upper[2] / lower[1] ** 2
    target = F(94176666, 100000000)
    assert ratio_upper < target
    # Finite Euclidean density f_R = Z_R^(-1) exp(phi-|x|^2/(2R^2)), R=1000000.
    eta = F(1, 1000000000000)
    norm_i, norm_q, norm_d, norm_z = [F(sum(abs(v) for v in polynomial.values()), den) for polynomial, den in zip(polynomials, denominators)]
    norms_euclidean = [norm_i + 2 * eta, norm_q + 2 * eta * norm_i + 2 * eta ** 2, norm_d + 6 * eta * norm_q + 6 * eta ** 2 * norm_i + 4 * eta ** 3]
    envelope_error = [27 * value / 10 ** 50 for value in norms_euclidean]
    def shifted(values):
        i, q, d, z = values
        return [i + 2 * eta * z, q + 2 * eta * i + 2 * eta ** 2 * z, d + 6 * eta * q + 6 * eta ** 2 * i + 4 * eta ** 3 * z]
    euclidean_lower = [v - e for v, e in zip(shifted(lower), envelope_error)]
    euclidean_upper = [v + e for v, e in zip(shifted(upper), envelope_error)]
    assert min(euclidean_lower) > 0
    euclidean_ratio_lower = euclidean_lower[0] * euclidean_lower[2] / euclidean_upper[1] ** 2
    euclidean_ratio_upper = euclidean_upper[0] * euclidean_upper[2] / euclidean_lower[1] ** 2
    assert euclidean_ratio_upper < target
    report = {"status": "exact_rational_certificate_passed", "density_file": "second_upper_density.json", "mode_count": len(modes) // 2, "taylor_order": order, "fourier_l1_bound": str(bound), "integrals_order": ["I_unnormalized", "Q_unnormalized", "D_unnormalized", "Z"], "integrals_rational_enclosures": [[str(a), str(b)] for a, b in zip(lower, upper)], "ratio_exact_lower": str(ratio_lower), "ratio_exact_upper": str(ratio_upper), "ratio_lower_outward": outward(ratio_lower), "ratio_upper_outward": outward(ratio_upper), "euclidean_R": 1000000, "euclidean_ratio_exact_lower": str(euclidean_ratio_lower), "euclidean_ratio_exact_upper": str(euclidean_ratio_upper), "euclidean_ratio_lower_outward": outward(euclidean_ratio_lower), "euclidean_ratio_upper_outward": outward(euclidean_ratio_upper), "certified_target": str(target), "elapsed_seconds": monotonic() - start}
    Path(__file__).with_name("second_upper_certificate.json").write_text(json.dumps(report, indent=2))
    print(json.dumps({k: report[k] for k in ["status", "ratio_lower_outward", "ratio_upper_outward", "euclidean_ratio_lower_outward", "euclidean_ratio_upper_outward", "certified_target", "elapsed_seconds"]}), flush=True)
    return report


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--order", type=int, default=26)
    arguments = parser.parse_args()
    certify(order=arguments.order)


==> anc/code/certify_third_upper.py <==
"""Exact polynomial certificate for f_R proportional to g^6 times a Gaussian.

All integral and inequality calculations use integers/Fraction. No Taylor
approximation, floating-point quadrature, or fitted coefficient tolerance occurs.
"""
import json
from fractions import Fraction as F
from pathlib import Path
from flint import fmpz_poly

ROOT=Path(__file__).parent


def decimal_interval(x, places=17):
    scale=10**places; n=x.numerator*scale//x.denominator
    def fmt(n):return f'{n//scale}.{n%scale:0{places}d}'
    return [fmt(n),fmt(n+1)]


def build(data):
    den=2*data['cosine_denominator']
    modes={(0,0):den}
    for m,n,v in data['modes']:
        assert (m,n) not in modes and (-m,-n) not in modes
        modes[m,n]=modes[-m,-n]=v
    nonconstant=F(sum(abs(v) for k,v in modes.items() if k!=(0,0)),den)
    assert nonconstant<1
    extent=max(max(abs(m),abs(n)) for m,n in modes)
    # All final polynomials are homogeneous of degree six in g and its jets.
    # Thus shifted n-coordinates lie in [0,12*extent], strictly below stride.
    stride=12*extent+1
    def poly(i,j):
        values=[0]*(2*extent*(stride+1)+1)
        for (m,n),v in modes.items():
            values[(m+extent)*stride+n+extent]=v*(2*m-n)**i*n**j
        return fmpz_poly(values)
    G,X,Y,XX,XY,YY,XXX,XXY,XYY,YYY=[poly(i,j) for i,j in
        [(0,0),(1,0),(0,1),(2,0),(1,1),(0,2),(3,0),(2,1),(1,2),(0,3)]]
    G2=G*G; G4=G2*G2
    U=X*X-G*XX; V=X*Y-G*XY; W=Y*Y-G*YY
    P0=G2*XXX-3*G*XX*X+2*X**3
    P1=G2*XXY-G*(XX*Y+2*XY*X)+2*X*X*Y
    P2=G2*XYY-G*(YY*X+2*XY*Y)+2*X*Y*Y
    P3=G2*YYY-3*G*YY*Y+2*Y**3
    Z=16*G4*G2
    I=-24*G4*(U+3*W)
    I_score=-144*G4*(X*X+3*Y*Y)
    Q=36*G2*(U*U+6*V*V+9*W*W)
    D=-9*(P0*P0+9*P1*P1+27*P2*P2+27*P3*P3
          +12*(U**3+27*W**3+9*V*V*(U+3*W)))
    zero=6*extent*(stride+1)
    assert I[zero]==I_score[zero], 'periodic integration by parts'
    assert all(len(p)<=12*extent*(stride+1)+1 for p in [I,Q,D,Z])
    common=16*den**6
    values=[F(int(p[zero]),common) for p in [I,Q,D,Z]]
    norms=[F(sum(abs(int(v)) for v in p),common) for p in [I,Q,D,Z]]
    return values,norms,{'nonconstant_l1_norm':str(nonconstant),'g_positive_lower_bound':str(1-nonconstant),
                        'extent':extent,'stride':stride,'constant_coefficient_index':zero,
                        'common_denominator':str(common),'constant_numerators':[str(int(p[zero])) for p in [I,Q,D,Z]]}


def main():
    data=json.loads((ROOT/'third_upper_density.json').read_text())
    values,norms,algebra=build(data)
    i,q,d,z=values
    assert min(values)>0
    periodic=i*d/q**2
    radius=data['euclidean_R']; eta=F(1,radius**2)
    def shift(v):
        a,b,c,w=v
        return [a+2*eta*w,b+2*eta*a+2*eta**2*w,
                c+6*eta*b+6*eta**2*a+4*eta**3*w]
    # Every nonconstant frequency has q=m^2+n^2-mn>=1. Since R^2/2>240
    # and exp(3)>1+3+9/2+27/6>10, exp(-R^2/2)<10^(-80).
    assert radius**2>480
    errors=[v/F(10**80) for v in shift(norms)]
    centers=shift(values)
    lo=[v-e for v,e in zip(centers,errors)]
    hi=[v+e for v,e in zip(centers,errors)]
    assert min(lo)>0
    lower=lo[0]*lo[2]/hi[1]**2; upper=hi[0]*hi[2]/lo[1]**2
    target=F(94176665012062,10**14)
    assert upper<target
    report={'status':'exact_rational_polynomial_certificate_passed','density_file':'third_upper_density.json',
            'mode_count':len(data['modes']),'algebra':algebra,
            'moments_order':['I_unnormalized','Q_unnormalized','D_unnormalized','Z'],
            'periodic_moments':[str(v) for v in values],'polynomial_l1_norms':[str(v) for v in norms],
            'periodic_ratio_exact':str(periodic),'periodic_ratio_outward':decimal_interval(periodic),
            'euclidean_R':radius,'nonconstant_gaussian_multiplier_upper_bound':'1/10^80',
            'euclidean_moment_enclosures':[[str(a),str(b)] for a,b in zip(lo,hi)],
            'euclidean_ratio_exact_lower':str(lower),'euclidean_ratio_exact_upper':str(upper),
            'euclidean_ratio_lower_outward':decimal_interval(lower),
            'euclidean_ratio_upper_outward':decimal_interval(upper),
            'certified_target':str(target),'certified_target_decimal':'0.94176665012062'}
    (ROOT/'third_upper_certificate.json').write_text(json.dumps(report,indent=2))
    print(json.dumps({k:report[k] for k in ['status','mode_count','periodic_ratio_outward',
                    'euclidean_ratio_lower_outward','euclidean_ratio_upper_outward','certified_target_decimal']}),flush=True)


if __name__=='__main__':main()


==> anc/code/certify_tightened.py <==
"""Exact rational Fourier/Taylor certificate, using exact FLINT integers and Python Fraction. Requires python-flint.

No floating-point operation is used in the certificate inequalities.
The Fourier metric is k(m,n).k(p,q) = mp+nq-(mq+np)/2.
"""
import argparse
import json
from collections import defaultdict
from fractions import Fraction as F
from math import factorial
from pathlib import Path
from time import monotonic


def multiply(a, b):
    out = defaultdict(int)
    for k, v in a.items():
        for ell, w in b.items():
            out[k + ell] += v * w
    return {k: v for k, v in out.items() if v}


def combine(*terms):
    out = defaultdict(int)
    for factor, poly in terms:
        for k, v in poly.items():
            out[k] += factor * v
    return {k: v for k, v in out.items() if v}


def outward(x, places=14):
    scale = 10 ** places
    lower = x.numerator * scale // x.denominator
    return [str(F(lower, scale)), str(F(lower + 1, scale))]


def certify(order=24):
    from flint import fmpz_poly
    data = json.loads(Path(__file__).with_name("tightened_density.json").read_text())
    coefficients = {}
    for m, n, value in data["modes"]:
        coefficients[m, n] = coefficients[-m, -n] = value
    modes = list(coefficients)
    extent = max(max(abs(m), abs(n)) for m, n in modes)
    stride = 2 * (order + 3) * extent + 1
    denominator = 2 * data["cosine_denominator"]
    phi = {m * stride + n: coefficients[m, n] for m, n in modes}
    bound = F(sum(abs(v) for v in phi.values()), denominator)
    assert bound < 3
    p_i = {m * stride + n: coefficients[m, n] * (m * m + n * n - m * n) for m, n in modes}
    p_q, p_t = defaultdict(int), defaultdict(int)
    for m, n in modes:
        v = coefficients[m, n]
        for p, q in modes:
            w = coefficients[p, q]
            dot2 = 2 * m * p + 2 * n * q - m * q - n * p
            key = (m + p) * stride + n + q
            p_q[key] += v * w * dot2 ** 2
            p_t[key] -= v * w * dot2 ** 3
    hxx = {m * stride + n: coefficients[m, n] * (2 * m - n) ** 2 for m, n in modes}
    hxy = {m * stride + n: coefficients[m, n] * (2 * m - n) * n for m, n in modes}
    hyy = {m * stride + n: 3 * coefficients[m, n] * n ** 2 for m, n in modes}
    cube = combine((1, multiply(multiply(hxx, hxx), hxx)), (1, multiply(multiply(hyy, hyy), hyy)), (9, multiply(multiply(hxy, hxy), combine((1, hxx), (1, hyy)))))
    p_d = combine((4 * denominator, p_t), (1, cube))
    polynomials = [p_i, p_q, p_d, {0: 1}]
    denominators = [denominator, 4 * denominator ** 2, 32 * denominator ** 3, 1]
    moments = [F(0), F(0), F(0), F(0)]
    # Exact univariate integer polynomials encode bivariate Laurent polynomials.
    # The stride exceeds twice every possible n-coordinate, so no aliasing occurs.
    shift = min(phi)
    dense = [0] * (max(phi) - shift + 1)
    for key, value in phi.items():
        dense[key - shift] = value
    phi_flint = fmpz_poly(dense)
    power = fmpz_poly([1])
    start = monotonic()
    for j in range(order + 1):
        for r, polynomial in enumerate(polynomials):
            constant = sum(value * int(power[-key - j * shift]) for key, value in polynomial.items() if -key - j * shift >= 0)
            moments[r] += F(constant, denominators[r] * denominator ** j * factorial(j))
        if j % 4 == 0:
            print(f"Taylor order {j}: {len(power)} coefficients, elapsed {monotonic() - start:.1f}s", flush=True)
        if j < order:
            power = phi_flint * power
    # |exp(phi)-sum(phi^j/j!,j<=order)| <= 27 B^(order+1)/(order+1)!, since B<3 and e<3.
    tail = 27 * bound ** (order + 1) / factorial(order + 1)
    errors = [F(sum(abs(v) for v in polynomial.values()), den) * tail for polynomial, den in zip(polynomials, denominators)]
    lower = [value - error for value, error in zip(moments, errors)]
    upper = [value + error for value, error in zip(moments, errors)]
    assert min(lower) > 0
    ratio_lower = lower[0] * lower[2] / upper[1] ** 2
    ratio_upper = upper[0] * upper[2] / lower[1] ** 2
    target = F(941767, 1000000)
    assert ratio_upper < target
    # Finite Euclidean density f_R = Z_R^(-1) exp(phi-|x|^2/(2R^2)), R=10000.
    eta = F(1, 100000000)
    norm_i, norm_q, norm_d, norm_z = [F(sum(abs(v) for v in polynomial.values()), den) for polynomial, den in zip(polynomials, denominators)]
    norms_euclidean = [norm_i + 2 * eta, norm_q + 2 * eta * norm_i + 2 * eta ** 2, norm_d + 6 * eta * norm_q + 6 * eta ** 2 * norm_i + 4 * eta ** 3]
    envelope_error = [27 * value / 10 ** 50 for value in norms_euclidean]
    def shifted(values):
        i, q, d, z = values
        return [i + 2 * eta * z, q + 2 * eta * i + 2 * eta ** 2 * z, d + 6 * eta * q + 6 * eta ** 2 * i + 4 * eta ** 3 * z]
    euclidean_lower = [v - e for v, e in zip(shifted(lower), envelope_error)]
    euclidean_upper = [v + e for v, e in zip(shifted(upper), envelope_error)]
    assert min(euclidean_lower) > 0
    euclidean_ratio_lower = euclidean_lower[0] * euclidean_lower[2] / euclidean_upper[1] ** 2
    euclidean_ratio_upper = euclidean_upper[0] * euclidean_upper[2] / euclidean_lower[1] ** 2
    assert euclidean_ratio_upper < target
    report = {"status": "exact_rational_certificate_passed", "density_file": "tightened_density.json", "mode_count": len(modes) // 2, "taylor_order": order, "fourier_l1_bound": str(bound), "integrals_order": ["I_unnormalized", "Q_unnormalized", "D_unnormalized", "Z"], "integrals_rational_enclosures": [[str(a), str(b)] for a, b in zip(lower, upper)], "ratio_exact_lower": str(ratio_lower), "ratio_exact_upper": str(ratio_upper), "ratio_lower_outward": outward(ratio_lower), "ratio_upper_outward": outward(ratio_upper), "euclidean_R": 10000, "euclidean_ratio_exact_lower": str(euclidean_ratio_lower), "euclidean_ratio_exact_upper": str(euclidean_ratio_upper), "euclidean_ratio_lower_outward": outward(euclidean_ratio_lower), "euclidean_ratio_upper_outward": outward(euclidean_ratio_upper), "certified_target": str(target), "elapsed_seconds": monotonic() - start}
    Path(__file__).with_name("tightened_upper_certificate.json").write_text(json.dumps(report, indent=2))
    print(json.dumps({k: report[k] for k in ["status", "ratio_lower_outward", "ratio_upper_outward", "euclidean_ratio_lower_outward", "euclidean_ratio_upper_outward", "certified_target", "elapsed_seconds"]}), flush=True)
    return report


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--order", type=int, default=24)
    arguments = parser.parse_args()
    certify(order=arguments.order)


==> anc/code/conditioned_lower_solve.py <==
"""Numerical SDP search with vectorized coordinates and optional feature scaling.

This supplies candidates only. Existing exact reconstruction and independent
verification remain necessary. Previously delivered programs are preserved.
"""
import argparse
import json
from fractions import Fraction as F
from pathlib import Path
from time import monotonic
import cvxpy as cp
import numpy as np

ROOT = Path(__file__).parent


def solve(problem_file,value=None,scale=False):
    start = monotonic()
    data = json.loads((ROOT/problem_file).read_text())
    raw = np.array([[float(F(v)) for v in row] for row in data['matrix']])
    sizes = data['block_sizes']
    scales = [np.array([2.0**(-int(np.floor(np.log2(max(1.0,max((abs(float(F(v))) for p in feature for m,v in p),default=1.0)))))) if scale else 1.0 for feature in block]) for block in data['features']]
    column_scales = np.array([scales[k][i]*scales[k][j] for k,i,j in data['pairs']])
    matrix = raw.copy()
    matrix[:,3:] *= column_scales[None,:]
    row_scales = np.maximum(1,np.max(abs(matrix),axis=1))
    matrix /= row_scales[:,None]
    matrices = [cp.Variable((n,n),symmetric=True) for n in sizes]
    parts = []
    expected = []
    for k,(M,n) in enumerate(zip(matrices,sizes)):
        ij = [(i,j) for i in range(n) for j in range(i,n)]
        expected.extend((k,i,j) for i,j in ij)
        parts.append(cp.vec(M,order='F')[[i+n*j for i,j in ij]])
    assert expected==[tuple(v) for v in data['pairs']]
    coefficients = cp.hstack(parts)
    c = cp.Variable() if value is None else float(F(value))
    margin = 0 if value is None else cp.Variable()
    constraints = [matrix[:,3:]@coefficients==matrix[:,0]+c*(matrix[:,1]+matrix[:,2])]
    constraints.extend(M-margin*np.eye(n)>>0 for M,n in zip(matrices,sizes))
    problem = cp.Problem(cp.Maximize(c if value is None else margin),constraints)
    print('solve',problem_file,'equations',len(raw),'coordinates',len(expected),'scaled',scale,flush=True)
    problem.solve(solver='CLARABEL',tol_gap_abs=1e-10,tol_gap_rel=1e-10,tol_feas=1e-10,max_iter=500,verbose=len(raw)>500)
    report = {'status':problem.status,'a':float(c.value) if value is None else value,'b':float(c.value) if value is None else value,'objective':float(problem.value),'feature_scaling':scale,'source_problem':problem_file}
    if coefficients.value is not None:
        actual = np.asarray(coefficients.value)*column_scales
        blocks = [M.value*d[:,None]*d[None,:] for M,d in zip(matrices,scales)]
        residual = raw[:,3:]@actual-raw[:,0]-float(report['a'])*(raw[:,1]+raw[:,2])
        report.update({'coefficients':actual.tolist(),'blocks':[M.tolist() for M in blocks],'eigenvalues':[np.linalg.eigvalsh(M).tolist() for M in blocks],
                       'maximum_raw_linear_residual':float(max(abs(residual))),'maximum_scaled_linear_residual':float(max(abs(residual/row_scales))),'seconds':monotonic()-start})
    suffix = 'optimum' if value is None else 'interior_'+str(float(F(value))).replace('.','_')
    name = data.get('name',Path(problem_file).stem.replace('_problem',''))+('_scaled' if scale else '_vectorized')
    path = ROOT/f'{name}_{suffix}.json'
    temporary = path.with_suffix('.tmp')
    temporary.write_text(json.dumps(report,indent=2))
    temporary.replace(path)
    print(json.dumps({k:v for k,v in report.items() if k not in ['coefficients','blocks','eigenvalues']}),flush=True)
    if 'eigenvalues' in report: print('minimum eigenvalues',[min(v) for v in report['eigenvalues']],flush=True)
    return report


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--problem',required=True)
    parser.add_argument('--value',default=None)
    parser.add_argument('--scale',action='store_true')
    args = parser.parse_args()
    solve(args.problem,args.value,args.scale)


==> anc/code/density_power_search.py <==
"""Explore positive powers of a hexagonal trigonometric polynomial.

Uses exact formulas for logarithmic derivatives at quadrature nodes. These
floating-point quadrature results are exploratory, not certified bounds.
"""
import json
from pathlib import Path
import numpy as np
from scipy.optimize import minimize

ROOT=Path(__file__).parent


class PowerQuotient:
    def __init__(self, grid=128):
        u,v=np.meshgrid(2*np.pi*np.arange(grid)/grid,2*np.pi*np.arange(grid)/grid,indexing='ij')
        self.fields=[]
        kx=np.array([1,-.5,.5]); ky=np.array([0,np.sqrt(3)/2,np.sqrt(3)/2])
        phases=np.array([u,v,u+v])
        # derivatives g, gx,gy,gxx,gxy,gyy,gxxx,gxxy,gxyy,gyyy
        for i,j in [(0,0),(1,0),(0,1),(2,0),(1,1),(0,2),(3,0),(2,1),(1,2),(0,3)]:
            self.fields.append(np.sum((2*kx**i*ky**j)[:,None,None]*np.cos(phases+(i+j)*np.pi/2),axis=0))
        self.fields[0]+=3

    def evaluate(self, params, details=False):
        p,eps=float(params[0]),float(np.exp(params[1]))
        base,gx,gy,gxx,gxy,gyy,gxxx,gxxy,gxyy,gyyy=self.fields
        g=base+eps
        sx,sy=gx/g,gy/g
        a=-p*(gxx/g-sx*sx)
        b=-p*(gxy/g-sx*sy)
        c=-p*(gyy/g-sy*sy)
        d=-p*(gxxx/g-3*gxx/g*sx+2*sx**3)
        e=-p*(gxxy/g-gxx/g*sy-2*gxy/g*sx+2*sx*sx*sy)
        f=-p*(gxyy/g-gyy/g*sx-2*gxy/g*sy+2*sx*sy*sy)
        h=-p*(gyyy/g-3*gyy/g*sy+2*sy**3)
        phi=p*np.log(g)
        w=np.exp(phi-phi.max())
        I=np.mean(w*p*p*(sx*sx+sy*sy)); Q=np.mean(w*(a*a+2*b*b+c*c))
        D=np.mean(w*(d*d+3*e*e+3*f*f+h*h+2*(a**3+c**3+3*b*b*(a+c))))
        R=I*D/Q**2
        if details:return {'ratio':float(R),'p':p,'epsilon':eps,'I':float(I/w.mean()),'Q':float(Q/w.mean()),'D':float(D/w.mean())}
        return R


if __name__=='__main__':
    model=PowerQuotient(128)
    coarse=[]
    for p in [-6,-3,-1,.25,.5,1,1.5,2,3,4,6,10]:
        for le in [-9,-6,-3,0,3,6]:
            coarse.append((float(model.evaluate([p,le])),p,le))
    coarse.sort()
    rows=[]
    for val,p,le in coarse[:8]:
        res=minimize(model.evaluate,[p,le],method='Nelder-Mead',
                     options={'maxiter':250,'xatol':1e-8,'fatol':1e-12},bounds=[(-12,30),(-12,12)])
        row={'seed':[p,le],'parameters':res.x.tolist(),'search_value':float(res.fun),
             'checks':[{**PowerQuotient(N).evaluate(res.x,True),'grid':N} for N in [256,512]]}
        rows.append(row)
        print(json.dumps(row),flush=True)
        (ROOT/'density_power_search.json').write_text(json.dumps({'coarse':coarse,'optima':rows},indent=2))


==> anc/code/derive_curvature_certificate.py <==
"""Reconstruct the Hessian-dependent rational SOS certificate exactly.

Adapted from derive_higher_lower_certificate.py; that program is preserved.

Uses SymPy polynomial arithmetic and FLINT rational linear algebra. The final
certificate must also pass verify_curvature_lower.py, a separate implementation.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
import sympy as sp
from flint import fmpq_mat

ROOT = Path(__file__).parent


def derive(problem_file,interior_file,output_file):
    start = monotonic()
    problem = json.loads((ROOT/problem_file).read_text())
    interior = json.loads((ROOT/interior_file).read_text())
    R = sp.Matrix([[sp.Rational(v) for v in row] for row in problem['matrix']])
    a,b = sp.Rational(interior['a']),sp.Rational(interior['b'])
    rhs,G = R[:,0]+a*R[:,1]+b*R[:,2],R[:,3:]
    _,pivots = G.rref()
    _,rows = G.T.rref()
    free = [i for i in range(G.cols) if i not in pivots]
    inverse = G[list(rows),list(pivots)].inv()
    for denominator in [10**7,10**8,10**9,10**10,10**12,10**14]:
        coefficients = sp.zeros(G.cols,1)
        for i in free: coefficients[i] = sp.Rational(round(interior['coefficients'][i]*denominator),denominator)
        solved = inverse*(rhs-G*coefficients)[list(rows),:]
        for i,v in zip(pivots,solved): coefficients[i] = v
        assert G*coefficients==rhs
        matrices = [sp.zeros(n) for n in problem['block_sizes']]
        for value,(k,i,j) in zip(coefficients,problem['pairs']): matrices[k][i,j] = matrices[k][j,i] = value
        minors = [[sp.Rational(str(fmpq_mat([[str(v) for v in row] for row in M[:n,:n].tolist()]).det())) for n in range(1,M.rows+1)] for M in matrices]
        if all(v>0 for block in minors for v in block): break
    else: raise ValueError('No positive rational reconstruction found')
    print('rational positive matrices',problem['block_sizes'],'denominator',denominator,'seconds',monotonic()-start,flush=True)
    jets = [tuple(v) for v in problem['jet_multiindices']]
    z = sp.symbols(' '.join(f'u{i}{j}' for i,j in jets),real=True)
    tau = sp.Symbol('tau',real=True)
    variables = (*z,tau)
    def poly(expr): return sp.Poly(expr,*variables,domain=sp.QQ)
    def decode(terms): return sp.Poly.from_dict({tuple(m):sp.Rational(c) for m,c in terms},variables,domain=sp.QQ)
    def encode(P): return [[list(m),str(c)] for m,c in sorted(P.as_dict().items())]
    var = [poly(v) for v in variables]
    p,q,A,B,C,d,e,f,g = var[:9]
    t = var[-1]
    radius,den = p*p+q*q,p*p+q*q+t
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    curvature = sp.Rational(problem['curvature_weight'])
    assert curvature>0
    den = den*den+curvature*Q
    assert den==decode(problem['denominator_polynomial'])
    features = [[[decode(v) for v in feature] for feature in block] for block in problem['features']]
    sos = poly(0)
    for k,i,j in problem['pairs']:
        left,right = features[k][i],features[k][j]
        sos += t**problem['block_tau_powers'][k]*(1 if i==j else 2)*matrices[k][i,j]*sum((x*y for x,y in zip(left,right)),poly(0))
    target = den**problem['power']*(D-2*a*t*Q+b*t*t*radius)-sos
    def derivative(P,axis):
        return sum((P.diff(z[k])*var[jets.index((i+(axis==0),j+(axis==1)))] for k,(i,j) in enumerate(jets[:9])),poly(0))
    def divergence(field): return derivative(field[0],0)+derivative(field[1],1)+p*field[0]+q*field[1]
    dr = [derivative(den,axis) for axis in [0,1]]
    fields = [[decode(v) for v in field] for field in problem['vector_fields']]
    columns = [(den*divergence(J)-(problem['power']-1)*sum((x*y for x,y in zip(J,dr)),poly(0))).as_dict() for J in fields]
    terms = target.as_dict()
    monomials = sorted(set(terms).union(*(set(c) for c in columns)))
    matrix = fmpq_mat([[str(column.get(m,0)) for column in columns]+[str(terms.get(m,0))] for m in monomials])
    reduced,rank = matrix.rref()
    solution = [sp.Rational(0)]*len(fields)
    for i in range(rank):
        pivot = next(j for j in range(matrix.ncols()) if reduced[i,j])
        assert pivot<len(fields), 'full unreduced identity has no solution'
        solution[pivot] = sp.Rational(str(reduced[i,len(fields)]))
    J = [sum((v*field[i] for v,field in zip(solution,fields)),poly(0)) for i in range(2)]
    residual = target-den*divergence(J)+(problem['power']-1)*sum((x*y for x,y in zip(J,dr)),poly(0))
    assert residual.is_zero
    report = {'a':str(a),'b':str(b),'certified_lower_bound':str(2*a-b),'power':problem['power'],
              'jet_multiindices':jets,'denominator':'(u10^2+u01^2+tau)^2+curvature_weight*tr(A^2)',
              'curvature_weight':str(curvature),'denominator_polynomial':encode(den),'rounding_denominator':denominator,
              'features':[[[encode(v) for v in feature] for feature in block] for block in features],
              'block_tau_powers':problem['block_tau_powers'],
              'matrices':[[[str(v) for v in row] for row in M.tolist()] for M in matrices],
              'leading_principal_minors':[[str(v) for v in block] for block in minors],
              'divergence_field':[encode(v) for v in J],'divergence_field_coefficients':list(map(str,solution)),
              'source_problem':problem_file,'source_interior':interior_file}
    (ROOT/output_file).write_text(json.dumps(report,indent=2))
    print('full exact identity passed','c',2*a-b,'J terms',[len(encode(v)) for v in J],'seconds',monotonic()-start,flush=True)


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--problem',default='curvature_lower_4_1_problem.json')
    parser.add_argument('--interior',default='curvature_lower_4_1_interior_0_9017.json')
    parser.add_argument('--output',default='curvature_lower_4_1_certificate.json')
    args = parser.parse_args()
    derive(args.problem,args.interior,args.output)


==> anc/code/derive_higher_lower_certificate.py <==
"""Reconstruct a higher-denominator rational SOS certificate exactly.

Uses SymPy polynomial arithmetic and FLINT rational linear algebra. The final
certificate must also pass verify_higher_lower.py, a separate implementation.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
import sympy as sp
from flint import fmpq_mat

ROOT = Path(__file__).parent


def derive(problem_file,interior_file,output_file):
    start = monotonic()
    problem = json.loads((ROOT/problem_file).read_text())
    interior = json.loads((ROOT/interior_file).read_text())
    R = sp.Matrix([[sp.Rational(v) for v in row] for row in problem['matrix']])
    a,b = sp.Rational(interior['a']),sp.Rational(interior['b'])
    rhs,G = R[:,0]+a*R[:,1]+b*R[:,2],R[:,3:]
    _,pivots = G.rref()
    _,rows = G.T.rref()
    free = [i for i in range(G.cols) if i not in pivots]
    inverse = G[list(rows),list(pivots)].inv()
    for denominator in [10**7,10**8,10**9,10**10,10**12,10**14]:
        coefficients = sp.zeros(G.cols,1)
        for i in free: coefficients[i] = sp.Rational(round(interior['coefficients'][i]*denominator),denominator)
        solved = inverse*(rhs-G*coefficients)[list(rows),:]
        for i,v in zip(pivots,solved): coefficients[i] = v
        assert G*coefficients==rhs
        matrices = [sp.zeros(n) for n in problem['block_sizes']]
        for value,(k,i,j) in zip(coefficients,problem['pairs']): matrices[k][i,j] = matrices[k][j,i] = value
        minors = [[sp.Rational(str(fmpq_mat([[str(v) for v in row] for row in M[:n,:n].tolist()]).det())) for n in range(1,M.rows+1)] for M in matrices]
        if all(v>0 for block in minors for v in block): break
    else: raise ValueError('No positive rational reconstruction found')
    print('rational positive matrices',problem['block_sizes'],'denominator',denominator,'seconds',monotonic()-start,flush=True)
    jets = [tuple(v) for v in problem['jet_multiindices']]
    z = sp.symbols(' '.join(f'u{i}{j}' for i,j in jets),real=True)
    tau = sp.Symbol('tau',real=True)
    variables = (*z,tau)
    def poly(expr): return sp.Poly(expr,*variables,domain=sp.QQ)
    def decode(terms): return sp.Poly.from_dict({tuple(m):sp.Rational(c) for m,c in terms},variables,domain=sp.QQ)
    def encode(P): return [[list(m),str(c)] for m,c in sorted(P.as_dict().items())]
    var = [poly(v) for v in variables]
    p,q,A,B,C,d,e,f,g = var[:9]
    t = var[-1]
    radius,den = p*p+q*q,p*p+q*q+t
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    features = [[[decode(v) for v in feature] for feature in block] for block in problem['features']]
    sos = poly(0)
    for k,i,j in problem['pairs']:
        left,right = features[k][i],features[k][j]
        sos += t**problem['block_tau_powers'][k]*(1 if i==j else 2)*matrices[k][i,j]*sum((x*y for x,y in zip(left,right)),poly(0))
    target = den**problem['power']*(D-2*a*t*Q+b*t*t*radius)-sos
    def derivative(P,axis):
        return sum((P.diff(z[k])*var[jets.index((i+(axis==0),j+(axis==1)))] for k,(i,j) in enumerate(jets[:9])),poly(0))
    def divergence(field): return derivative(field[0],0)+derivative(field[1],1)+p*field[0]+q*field[1]
    dr = [derivative(den,axis) for axis in [0,1]]
    fields = [[decode(v) for v in field] for field in problem['vector_fields']]
    columns = [(den*divergence(J)-(problem['power']-1)*sum((x*y for x,y in zip(J,dr)),poly(0))).as_dict() for J in fields]
    terms = target.as_dict()
    monomials = sorted(set(terms).union(*(set(c) for c in columns)))
    matrix = fmpq_mat([[str(column.get(m,0)) for column in columns]+[str(terms.get(m,0))] for m in monomials])
    reduced,rank = matrix.rref()
    solution = [sp.Rational(0)]*len(fields)
    for i in range(rank):
        pivot = next(j for j in range(matrix.ncols()) if reduced[i,j])
        assert pivot<len(fields), 'full unreduced identity has no solution'
        solution[pivot] = sp.Rational(str(reduced[i,len(fields)]))
    J = [sum((v*field[i] for v,field in zip(solution,fields)),poly(0)) for i in range(2)]
    residual = target-den*divergence(J)+(problem['power']-1)*sum((x*y for x,y in zip(J,dr)),poly(0))
    assert residual.is_zero
    report = {'a':str(a),'b':str(b),'certified_lower_bound':str(2*a-b),'power':problem['power'],
              'jet_multiindices':jets,'denominator':'u10^2+u01^2+tau','rounding_denominator':denominator,
              'features':[[[encode(v) for v in feature] for feature in block] for block in features],
              'block_tau_powers':problem['block_tau_powers'],
              'matrices':[[[str(v) for v in row] for row in M.tolist()] for M in matrices],
              'leading_principal_minors':[[str(v) for v in block] for block in minors],
              'divergence_field':[encode(v) for v in J],'divergence_field_coefficients':list(map(str,solution)),
              'source_problem':problem_file,'source_interior':interior_file}
    (ROOT/output_file).write_text(json.dumps(report,indent=2))
    print('full exact identity passed','c',2*a-b,'J terms',[len(encode(v)) for v in J],'seconds',monotonic()-start,flush=True)


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--problem',default='higher_lower_3_strict_problem.json')
    parser.add_argument('--interior',default='higher_lower_3_strict_interior_0_901.json')
    parser.add_argument('--output',default='higher_lower_3_certificate.json')
    args = parser.parse_args()
    derive(args.problem,args.interior,args.output)


==> anc/code/derive_large_aligned_certificate.py <==
"""Reconstruct a larger Hessian-dependent certificate with sparse FLINT polynomials.

Adapted from derive_large_curvature_certificate.py; preceding programs are preserved.

Uses the exact pre-reduced coefficient equations and sparse FLINT polynomial arithmetic. The final
certificate must also pass verify_aligned_tensor_ldl.py, a separate implementation.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
import sympy as sp
from flint import fmpq_mat,fmpq,fmpq_mpoly_ctx

ROOT = Path(__file__).parent


def derive(problem_file,interior_file,output_file):
    start = monotonic()
    problem = json.loads((ROOT/problem_file).read_text())
    interior = json.loads((ROOT/interior_file).read_text())
    source = problem['matrix']
    count = len(source[0])-3
    a,b = sp.Rational(interior['a']),sp.Rational(interior['b'])
    av,bv = fmpq(str(a)),fmpq(str(b))
    pivots = [next(j for j,v in enumerate(row) if v!='0') for row in source]
    assert all(source[i][pivot]=='1' for i,pivot in enumerate(pivots))
    assert all(source[i][pivot]==('1' if i==k else '0') for i in range(len(source)) for k,pivot in enumerate(pivots))
    parameter_rows = [i for i,pivot in enumerate(pivots) if pivot<3]
    old_pivots = {i:pivot-3 for i,pivot in enumerate(pivots) if pivot>=3}
    old_set = set(old_pivots.values())
    free_pool = [j for j in range(count) if j not in old_set]
    small = fmpq_mat([[source[i][j+3] for j in free_pool] for i in parameter_rows])
    reduced,rank = small.rref()
    assert rank==len(parameter_rows)
    chosen = [free_pool[next(j for j in range(small.ncols()) if reduced[i,j])] for i in range(rank)]
    inverse = fmpq_mat([[source[i][j+3] for j in chosen] for i in parameter_rows]).inv()
    chosen_set = set(chosen)
    free = [j for j in free_pool if j not in chosen_set]
    sparse = [[(j-3,fmpq(v)) for j,v in enumerate(row) if j>=3 and v!='0'] for row in source]
    rhs = [fmpq(row[0])+av*fmpq(row[1])+bv*fmpq(row[2]) for row in source]
    def evaluate(row,coefficients): return sum((v*coefficients[j] for j,v in row),fmpq(0))
    print('exact RREF reconstruction',len(source),'rows;',len(parameter_rows),'coupled parameter rows; seconds',monotonic()-start,flush=True)
    for denominator in [10**7,10**8,10**9,10**10,10**12,10**14]:
        coefficients = [fmpq(0)]*count
        for j in free: coefficients[j] = fmpq(round(interior['coefficients'][j]*denominator),denominator)
        solved = inverse*fmpq_mat([[rhs[i]-evaluate(sparse[i],coefficients)] for i in parameter_rows])
        for i,j in enumerate(chosen): coefficients[j] = solved[i,0]
        for i,j in old_pivots.items(): coefficients[j] = rhs[i]-evaluate(sparse[i],coefficients)
        assert all(evaluate(row,coefficients)==value for row,value in zip(sparse,rhs))
        matrices = [[[fmpq(0) for j in range(n)] for i in range(n)] for n in problem['block_sizes']]
        for value,(k,i,j) in zip(coefficients,problem['pairs']): matrices[k][i][j] = matrices[k][j][i] = value
        minors = [[fmpq_mat([row[:n] for row in M[:n]]).det() for n in range(1,len(M)+1)] for M in matrices]
        if all(v>0 for block in minors for v in block): break
    else: raise ValueError('No positive rational reconstruction found')
    print('rational positive matrices',problem['block_sizes'],'denominator',denominator,'seconds',monotonic()-start,flush=True)
    jets = [tuple(v) for v in problem['jet_multiindices']]
    names = [f'u{i}{j}' for i,j in jets]+['tau']
    ctx = fmpq_mpoly_ctx.get(names)
    def poly(value): return ctx.constant(fmpq(str(value)))
    def decode(terms): return ctx.from_dict({tuple(m):fmpq(c) for m,c in terms})
    def encode(P): return [[list(map(int,m)),str(c)] for m,c in sorted(P.to_dict().items())]
    var = list(ctx.gens())
    p,q,A,B,C,d,e,f,g = var[:9]
    t = var[-1]
    radius,den = p*p+q*q,p*p+q*q+t
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    curvature = fmpq(problem['curvature_weight'])
    assert curvature>0
    eta,nu = fmpq(problem['trace_weight']),fmpq(problem['cross_weight'])
    kappa = curvature/2+eta
    assert kappa>0 and 4*kappa>nu*nu
    xi = fmpq(problem['alignment_weight'])
    delta0 = 1-nu*nu/(4*kappa)
    delta1 = 1-(nu+xi/2)**2/(4*kappa)-xi*xi/(8*curvature)
    middle = 2-nu*(nu+xi/2)/(2*kappa)
    delta = fmpq(problem['denominator_lower_factor'])
    assert 0<delta<=delta0 and delta1>=0 and middle>=0
    h = A+C
    den = den*den+curvature*Q+eta*h*h+nu*den*h+xi*(A*p*p+2*B*p*q+C*q*q)
    assert den==decode(problem['denominator_polynomial'])
    features = [[[decode(v) for v in feature] for feature in block] for block in problem['features']]
    sos = poly(0)
    for k,i,j in problem['pairs']:
        left,right = features[k][i],features[k][j]
        sos += t**problem['block_tau_powers'][k]*(1 if i==j else 2)*fmpq(str(matrices[k][i][j]))*sum((x*y for x,y in zip(left,right)),poly(0))
    print('SOS expanded exactly','seconds',monotonic()-start,flush=True)
    target = den**problem['power']*(D-2*fmpq(str(a))*t*Q+fmpq(str(b))*t*t*radius)-sos
    def derivative(P,axis):
        return sum((P.derivative(k)*var[jets.index((i+(axis==0),j+(axis==1)))] for k,(i,j) in enumerate(jets[:9])),poly(0))
    def divergence(field): return derivative(field[0],0)+derivative(field[1],1)+p*field[0]+q*field[1]
    dr = [derivative(den,axis) for axis in [0,1]]
    fields = [[decode(v) for v in field] for field in problem['vector_fields']]
    columns = [(den*divergence(J)-(problem['power']-1)*sum((x*y for x,y in zip(J,dr)),poly(0))).to_dict() for J in fields]
    terms = target.to_dict()
    monomials = sorted(set(terms).union(*(set(c) for c in columns)))
    matrix = fmpq_mat([[str(column.get(m,0)) for column in columns]+[str(terms.get(m,0))] for m in monomials])
    reduced,rank = matrix.rref()
    solution = [sp.Rational(0)]*len(fields)
    for i in range(rank):
        pivot = next(j for j in range(matrix.ncols()) if reduced[i,j])
        assert pivot<len(fields), 'full unreduced identity has no solution'
        solution[pivot] = sp.Rational(str(reduced[i,len(fields)]))
    J = [sum((fmpq(str(v))*field[i] for v,field in zip(solution,fields)),poly(0)) for i in range(2)]
    residual = target-den*divergence(J)+(problem['power']-1)*sum((x*y for x,y in zip(J,dr)),poly(0))
    assert residual.is_zero()
    report = {'a':str(a),'b':str(b),'certified_lower_bound':str(2*a-b),'power':problem['power'],
              'jet_multiindices':jets,'denominator':'B^2+lambda*tr(A^2)+eta*tr(A)^2+nu*B*tr(A)+xi*score^T*A*score; B=|score|^2+tau',
              'alignment_weight':str(xi),'denominator_endpoint_factors':[str(delta0),str(delta1)],'trace_weight':str(eta),'cross_weight':str(nu),'denominator_lower_factor':str(delta),
              'curvature_weight':str(curvature),'denominator_polynomial':encode(den),'rounding_denominator':denominator,
              'features':[[[encode(v) for v in feature] for feature in block] for block in features],
              'block_tau_powers':problem['block_tau_powers'],
              'matrices':[[[str(v) for v in row] for row in M] for M in matrices],
              'leading_principal_minors':[[str(v) for v in block] for block in minors],
              'divergence_field':[encode(v) for v in J],'divergence_field_coefficients':list(map(str,solution)),
              'source_problem':problem_file,'source_interior':interior_file}
    destination = ROOT/output_file
    temporary = destination.with_suffix('.tmp')
    temporary.write_text(json.dumps(report,indent=2))
    temporary.replace(destination)
    print('full exact identity passed','c',2*a-b,'J terms',[len(encode(v)) for v in J],'seconds',monotonic()-start,flush=True)


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--problem',default='tensor_lower_6_1_0_1_4_align_3_2_problem.json')
    parser.add_argument('--interior',default='tensor_lower_6_1_0_1_4_align_3_2_whitened_dual_interior_0_926764_projected.json')
    parser.add_argument('--output',default='tensor_lower_6_1_0_1_4_align_3_2_certificate.json')
    args = parser.parse_args()
    derive(args.problem,args.interior,args.output)


==> anc/code/derive_large_curvature_certificate.py <==
"""Reconstruct a larger Hessian-dependent certificate with sparse FLINT polynomials.

Adapted from derive_curvature_certificate.py; preceding programs are preserved.

Uses the exact pre-reduced coefficient equations and sparse FLINT polynomial arithmetic. The final
certificate must also pass verify_curvature_ldl.py, a separate implementation.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
import sympy as sp
from flint import fmpq_mat,fmpq,fmpq_mpoly_ctx

ROOT = Path(__file__).parent


def derive(problem_file,interior_file,output_file):
    start = monotonic()
    problem = json.loads((ROOT/problem_file).read_text())
    interior = json.loads((ROOT/interior_file).read_text())
    source = problem['matrix']
    count = len(source[0])-3
    a,b = sp.Rational(interior['a']),sp.Rational(interior['b'])
    av,bv = fmpq(str(a)),fmpq(str(b))
    pivots = [next(j for j,v in enumerate(row) if v!='0') for row in source]
    assert all(source[i][pivot]=='1' for i,pivot in enumerate(pivots))
    assert all(source[i][pivot]==('1' if i==k else '0') for i in range(len(source)) for k,pivot in enumerate(pivots))
    parameter_rows = [i for i,pivot in enumerate(pivots) if pivot<3]
    old_pivots = {i:pivot-3 for i,pivot in enumerate(pivots) if pivot>=3}
    old_set = set(old_pivots.values())
    free_pool = [j for j in range(count) if j not in old_set]
    small = fmpq_mat([[source[i][j+3] for j in free_pool] for i in parameter_rows])
    reduced,rank = small.rref()
    assert rank==len(parameter_rows)
    chosen = [free_pool[next(j for j in range(small.ncols()) if reduced[i,j])] for i in range(rank)]
    inverse = fmpq_mat([[source[i][j+3] for j in chosen] for i in parameter_rows]).inv()
    chosen_set = set(chosen)
    free = [j for j in free_pool if j not in chosen_set]
    sparse = [[(j-3,fmpq(v)) for j,v in enumerate(row) if j>=3 and v!='0'] for row in source]
    rhs = [fmpq(row[0])+av*fmpq(row[1])+bv*fmpq(row[2]) for row in source]
    def evaluate(row,coefficients): return sum((v*coefficients[j] for j,v in row),fmpq(0))
    print('exact RREF reconstruction',len(source),'rows;',len(parameter_rows),'coupled parameter rows; seconds',monotonic()-start,flush=True)
    for denominator in [10**7,10**8,10**9,10**10,10**12,10**14]:
        coefficients = [fmpq(0)]*count
        for j in free: coefficients[j] = fmpq(round(interior['coefficients'][j]*denominator),denominator)
        solved = inverse*fmpq_mat([[rhs[i]-evaluate(sparse[i],coefficients)] for i in parameter_rows])
        for i,j in enumerate(chosen): coefficients[j] = solved[i,0]
        for i,j in old_pivots.items(): coefficients[j] = rhs[i]-evaluate(sparse[i],coefficients)
        assert all(evaluate(row,coefficients)==value for row,value in zip(sparse,rhs))
        matrices = [[[fmpq(0) for j in range(n)] for i in range(n)] for n in problem['block_sizes']]
        for value,(k,i,j) in zip(coefficients,problem['pairs']): matrices[k][i][j] = matrices[k][j][i] = value
        minors = [[fmpq_mat([row[:n] for row in M[:n]]).det() for n in range(1,len(M)+1)] for M in matrices]
        if all(v>0 for block in minors for v in block): break
    else: raise ValueError('No positive rational reconstruction found')
    print('rational positive matrices',problem['block_sizes'],'denominator',denominator,'seconds',monotonic()-start,flush=True)
    jets = [tuple(v) for v in problem['jet_multiindices']]
    names = [f'u{i}{j}' for i,j in jets]+['tau']
    ctx = fmpq_mpoly_ctx.get(names)
    def poly(value): return ctx.constant(fmpq(str(value)))
    def decode(terms): return ctx.from_dict({tuple(m):fmpq(c) for m,c in terms})
    def encode(P): return [[list(map(int,m)),str(c)] for m,c in sorted(P.to_dict().items())]
    var = list(ctx.gens())
    p,q,A,B,C,d,e,f,g = var[:9]
    t = var[-1]
    radius,den = p*p+q*q,p*p+q*q+t
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    curvature = fmpq(problem['curvature_weight'])
    assert curvature>0
    den = den*den+curvature*Q
    assert den==decode(problem['denominator_polynomial'])
    features = [[[decode(v) for v in feature] for feature in block] for block in problem['features']]
    sos = poly(0)
    for k,i,j in problem['pairs']:
        left,right = features[k][i],features[k][j]
        sos += t**problem['block_tau_powers'][k]*(1 if i==j else 2)*fmpq(str(matrices[k][i][j]))*sum((x*y for x,y in zip(left,right)),poly(0))
    print('SOS expanded exactly','seconds',monotonic()-start,flush=True)
    target = den**problem['power']*(D-2*fmpq(str(a))*t*Q+fmpq(str(b))*t*t*radius)-sos
    def derivative(P,axis):
        return sum((P.derivative(k)*var[jets.index((i+(axis==0),j+(axis==1)))] for k,(i,j) in enumerate(jets[:9])),poly(0))
    def divergence(field): return derivative(field[0],0)+derivative(field[1],1)+p*field[0]+q*field[1]
    dr = [derivative(den,axis) for axis in [0,1]]
    fields = [[decode(v) for v in field] for field in problem['vector_fields']]
    columns = [(den*divergence(J)-(problem['power']-1)*sum((x*y for x,y in zip(J,dr)),poly(0))).to_dict() for J in fields]
    terms = target.to_dict()
    monomials = sorted(set(terms).union(*(set(c) for c in columns)))
    matrix = fmpq_mat([[str(column.get(m,0)) for column in columns]+[str(terms.get(m,0))] for m in monomials])
    reduced,rank = matrix.rref()
    solution = [sp.Rational(0)]*len(fields)
    for i in range(rank):
        pivot = next(j for j in range(matrix.ncols()) if reduced[i,j])
        assert pivot<len(fields), 'full unreduced identity has no solution'
        solution[pivot] = sp.Rational(str(reduced[i,len(fields)]))
    J = [sum((fmpq(str(v))*field[i] for v,field in zip(solution,fields)),poly(0)) for i in range(2)]
    residual = target-den*divergence(J)+(problem['power']-1)*sum((x*y for x,y in zip(J,dr)),poly(0))
    assert residual.is_zero()
    report = {'a':str(a),'b':str(b),'certified_lower_bound':str(2*a-b),'power':problem['power'],
              'jet_multiindices':jets,'denominator':'(u10^2+u01^2+tau)^2+curvature_weight*tr(A^2)',
              'curvature_weight':str(curvature),'denominator_polynomial':encode(den),'rounding_denominator':denominator,
              'features':[[[encode(v) for v in feature] for feature in block] for block in features],
              'block_tau_powers':problem['block_tau_powers'],
              'matrices':[[[str(v) for v in row] for row in M] for M in matrices],
              'leading_principal_minors':[[str(v) for v in block] for block in minors],
              'divergence_field':[encode(v) for v in J],'divergence_field_coefficients':list(map(str,solution)),
              'source_problem':problem_file,'source_interior':interior_file}
    destination = ROOT/output_file
    temporary = destination.with_suffix('.tmp')
    temporary.write_text(json.dumps(report,indent=2))
    temporary.replace(destination)
    print('full exact identity passed','c',2*a-b,'J terms',[len(encode(v)) for v in J],'seconds',monotonic()-start,flush=True)


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--problem',default='curvature_lower_6_1_problem.json')
    parser.add_argument('--interior',default='curvature_lower_6_1_dual_interior_0_92675_projected.json')
    parser.add_argument('--output',default='curvature_lower_6_1_certificate.json')
    args = parser.parse_args()
    derive(args.problem,args.interior,args.output)


==> anc/code/derive_large_tensor_certificate.py <==
"""Reconstruct a larger Hessian-dependent certificate with sparse FLINT polynomials.

Adapted from derive_large_curvature_certificate.py; preceding programs are preserved.

Uses the exact pre-reduced coefficient equations and sparse FLINT polynomial arithmetic. The final
certificate must also pass verify_tensor_ldl.py, a separate implementation.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
import sympy as sp
from flint import fmpq_mat,fmpq,fmpq_mpoly_ctx

ROOT = Path(__file__).parent


def derive(problem_file,interior_file,output_file):
    start = monotonic()
    problem = json.loads((ROOT/problem_file).read_text())
    interior = json.loads((ROOT/interior_file).read_text())
    source = problem['matrix']
    count = len(source[0])-3
    a,b = sp.Rational(interior['a']),sp.Rational(interior['b'])
    av,bv = fmpq(str(a)),fmpq(str(b))
    pivots = [next(j for j,v in enumerate(row) if v!='0') for row in source]
    assert all(source[i][pivot]=='1' for i,pivot in enumerate(pivots))
    assert all(source[i][pivot]==('1' if i==k else '0') for i in range(len(source)) for k,pivot in enumerate(pivots))
    parameter_rows = [i for i,pivot in enumerate(pivots) if pivot<3]
    old_pivots = {i:pivot-3 for i,pivot in enumerate(pivots) if pivot>=3}
    old_set = set(old_pivots.values())
    free_pool = [j for j in range(count) if j not in old_set]
    small = fmpq_mat([[source[i][j+3] for j in free_pool] for i in parameter_rows])
    reduced,rank = small.rref()
    assert rank==len(parameter_rows)
    chosen = [free_pool[next(j for j in range(small.ncols()) if reduced[i,j])] for i in range(rank)]
    inverse = fmpq_mat([[source[i][j+3] for j in chosen] for i in parameter_rows]).inv()
    chosen_set = set(chosen)
    free = [j for j in free_pool if j not in chosen_set]
    sparse = [[(j-3,fmpq(v)) for j,v in enumerate(row) if j>=3 and v!='0'] for row in source]
    rhs = [fmpq(row[0])+av*fmpq(row[1])+bv*fmpq(row[2]) for row in source]
    def evaluate(row,coefficients): return sum((v*coefficients[j] for j,v in row),fmpq(0))
    print('exact RREF reconstruction',len(source),'rows;',len(parameter_rows),'coupled parameter rows; seconds',monotonic()-start,flush=True)
    for denominator in [10**7,10**8,10**9,10**10,10**12,10**14]:
        coefficients = [fmpq(0)]*count
        for j in free: coefficients[j] = fmpq(round(interior['coefficients'][j]*denominator),denominator)
        solved = inverse*fmpq_mat([[rhs[i]-evaluate(sparse[i],coefficients)] for i in parameter_rows])
        for i,j in enumerate(chosen): coefficients[j] = solved[i,0]
        for i,j in old_pivots.items(): coefficients[j] = rhs[i]-evaluate(sparse[i],coefficients)
        assert all(evaluate(row,coefficients)==value for row,value in zip(sparse,rhs))
        matrices = [[[fmpq(0) for j in range(n)] for i in range(n)] for n in problem['block_sizes']]
        for value,(k,i,j) in zip(coefficients,problem['pairs']): matrices[k][i][j] = matrices[k][j][i] = value
        minors = [[fmpq_mat([row[:n] for row in M[:n]]).det() for n in range(1,len(M)+1)] for M in matrices]
        if all(v>0 for block in minors for v in block): break
    else: raise ValueError('No positive rational reconstruction found')
    print('rational positive matrices',problem['block_sizes'],'denominator',denominator,'seconds',monotonic()-start,flush=True)
    jets = [tuple(v) for v in problem['jet_multiindices']]
    names = [f'u{i}{j}' for i,j in jets]+['tau']
    ctx = fmpq_mpoly_ctx.get(names)
    def poly(value): return ctx.constant(fmpq(str(value)))
    def decode(terms): return ctx.from_dict({tuple(m):fmpq(c) for m,c in terms})
    def encode(P): return [[list(map(int,m)),str(c)] for m,c in sorted(P.to_dict().items())]
    var = list(ctx.gens())
    p,q,A,B,C,d,e,f,g = var[:9]
    t = var[-1]
    radius,den = p*p+q*q,p*p+q*q+t
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    curvature = fmpq(problem['curvature_weight'])
    assert curvature>0
    eta,nu = fmpq(problem['trace_weight']),fmpq(problem['cross_weight'])
    kappa = curvature/2+eta
    assert kappa>0 and 4*kappa>nu*nu
    delta = 1-nu*nu/(4*kappa)
    h = A+C
    den = den*den+curvature*Q+eta*h*h+nu*den*h
    assert den==decode(problem['denominator_polynomial'])
    features = [[[decode(v) for v in feature] for feature in block] for block in problem['features']]
    sos = poly(0)
    for k,i,j in problem['pairs']:
        left,right = features[k][i],features[k][j]
        sos += t**problem['block_tau_powers'][k]*(1 if i==j else 2)*fmpq(str(matrices[k][i][j]))*sum((x*y for x,y in zip(left,right)),poly(0))
    print('SOS expanded exactly','seconds',monotonic()-start,flush=True)
    target = den**problem['power']*(D-2*fmpq(str(a))*t*Q+fmpq(str(b))*t*t*radius)-sos
    def derivative(P,axis):
        return sum((P.derivative(k)*var[jets.index((i+(axis==0),j+(axis==1)))] for k,(i,j) in enumerate(jets[:9])),poly(0))
    def divergence(field): return derivative(field[0],0)+derivative(field[1],1)+p*field[0]+q*field[1]
    dr = [derivative(den,axis) for axis in [0,1]]
    fields = [[decode(v) for v in field] for field in problem['vector_fields']]
    columns = [(den*divergence(J)-(problem['power']-1)*sum((x*y for x,y in zip(J,dr)),poly(0))).to_dict() for J in fields]
    terms = target.to_dict()
    monomials = sorted(set(terms).union(*(set(c) for c in columns)))
    matrix = fmpq_mat([[str(column.get(m,0)) for column in columns]+[str(terms.get(m,0))] for m in monomials])
    reduced,rank = matrix.rref()
    solution = [sp.Rational(0)]*len(fields)
    for i in range(rank):
        pivot = next(j for j in range(matrix.ncols()) if reduced[i,j])
        assert pivot<len(fields), 'full unreduced identity has no solution'
        solution[pivot] = sp.Rational(str(reduced[i,len(fields)]))
    J = [sum((fmpq(str(v))*field[i] for v,field in zip(solution,fields)),poly(0)) for i in range(2)]
    residual = target-den*divergence(J)+(problem['power']-1)*sum((x*y for x,y in zip(J,dr)),poly(0))
    assert residual.is_zero()
    report = {'a':str(a),'b':str(b),'certified_lower_bound':str(2*a-b),'power':problem['power'],
              'jet_multiindices':jets,'denominator':'B^2+lambda*tr(A^2)+eta*tr(A)^2+nu*B*tr(A); B=|score|^2+tau',
              'trace_weight':str(eta),'cross_weight':str(nu),'denominator_lower_factor':str(delta),
              'curvature_weight':str(curvature),'denominator_polynomial':encode(den),'rounding_denominator':denominator,
              'features':[[[encode(v) for v in feature] for feature in block] for block in features],
              'block_tau_powers':problem['block_tau_powers'],
              'matrices':[[[str(v) for v in row] for row in M] for M in matrices],
              'leading_principal_minors':[[str(v) for v in block] for block in minors],
              'divergence_field':[encode(v) for v in J],'divergence_field_coefficients':list(map(str,solution)),
              'source_problem':problem_file,'source_interior':interior_file}
    destination = ROOT/output_file
    temporary = destination.with_suffix('.tmp')
    temporary.write_text(json.dumps(report,indent=2))
    temporary.replace(destination)
    print('full exact identity passed','c',2*a-b,'J terms',[len(encode(v)) for v in J],'seconds',monotonic()-start,flush=True)


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--problem',default='tensor_lower_6_1_0_1_2_problem.json')
    parser.add_argument('--interior',default='tensor_lower_6_1_0_1_2_dual_interior_0_926757_projected.json')
    parser.add_argument('--output',default='tensor_lower_6_1_0_1_2_certificate.json')
    args = parser.parse_args()
    derive(args.problem,args.interior,args.output)


==> anc/code/derive_lower_certificate.py <==
"""Rationalize the search and construct an explicit divergence identity.

Discovery only; verify_lower_bound.py independently checks the resulting JSON.
Requires SymPy. No floating-point value enters the final polynomial identity.
"""
import json
from pathlib import Path
import sympy as sp

ROOT = Path(__file__).parent


def derive(interior_name, output_name):
    problem = json.loads((ROOT / "lower_sos_problem.json").read_text())
    interior = json.loads((ROOT / interior_name).read_text())
    reduced = sp.Matrix([[sp.Rational(x) for x in row] for row in problem["reduced_matrix"]])
    target, gram = reduced[:, 0], reduced[:, 1:]
    K, lam = sp.Rational(interior["K"]), sp.Rational(interior["lambda"])
    _, pivots = gram.rref()
    free = [i for i in range(gram.cols) if i not in pivots]
    for denominator in [100000, 1000000, 10000000, 100000000, 1000000000]:
        coeff = sp.zeros(gram.cols, 1)
        for i in free:
            coeff[i] = sp.Rational(round(interior["gram"][i] * denominator), denominator)
        solved = gram[:, list(pivots)].inv() * (K * target - gram * coeff)
        for i, value in zip(pivots, solved):
            coeff[i] = value
        Q, S = sp.zeros(4), sp.zeros(3)
        for value, (block, i, j) in zip(coeff, problem["pairs"]):
            [Q, S][block][i, j] = [Q, S][block][j, i] = value
        v = sp.Matrix([-1, 2 * lam - sp.Rational(1, 2), lam - sp.Rational(1, 2), lam])
        P = Q - v * v.T
        minors = [[M[:i, :i].det() for i in range(1, M.rows + 1)] for M in [P, S]]
        if all(x > 0 for row in minors for x in row):
            break
    else:
        raise ValueError("No exact positive definite rationalization found")

    jets = [(i, degree - i) for degree in range(1, 5) for i in range(degree, -1, -1)]
    z = sp.symbols(" ".join(f"u{i}{j}" for i, j in jets))
    lookup = dict(zip(jets, z))
    p, q, a, b, c, d, e, f, g = z[:9]
    score, A = sp.Matrix([p, q]), sp.Matrix([[a, b], [b, c]])
    trace, radius = a + c, p * p + q * q
    trace_T = sp.Matrix([d + f, e + g])
    V = [trace_T, trace * score, 2 * A * score - trace * score, radius * score]
    W = [sp.Matrix([d - 3 * f, 3 * e - g]), sp.Matrix([(a - c) * p - 2 * b * q, (a - c) * q + 2 * b * p]), sp.Matrix([p**3 - 3 * p * q*q, 3 * p*p * q - q**3])]
    D = d*d + 3*e*e + 3*f*f + g*g - 2 * (a**3 + c**3 + 3 * b*b * (a+c))
    gram_poly = sum(Q[i, j] * V[i].dot(V[j]) for i in range(4) for j in range(4)) + sum(S[i, j] * W[i].dot(W[j]) for i in range(3) for j in range(3))
    difference = sp.expand(K * D - gram_poly)

    def derivative(poly, direction):
        return sum(sp.diff(poly, variable) * lookup[i + (direction == 0), j + (direction == 1)] for (i, j), variable in zip(jets[:9], z[:9]))

    def weighted_divergence(vector):
        return sp.expand(derivative(vector[0], 0) + derivative(vector[1], 1) + score.dot(vector))

    fields = [
        sp.Matrix([a*d + 2*b*e + c*f, a*e + 2*b*f + c*g]),
        A * trace_T, trace * trace_T,
        sp.Matrix([d*p*p + 2*e*p*q + f*q*q, e*p*p + 2*f*p*q + g*q*q]),
        radius * trace_T, score.dot(trace_T) * score,
        A * A * score, trace * A * score,
        sp.trace(A * A) * score, trace**2 * score,
        radius * A * score, score.dot(A * score) * score,
        radius * trace * score, radius**2 * score,
    ]
    expressions = [sp.Poly(weighted_divergence(field), *z).as_dict() for field in fields]
    rhs = sp.Poly(difference, *z).as_dict()
    monomials = sorted(set(rhs).union(*(set(poly) for poly in expressions)))
    matrix = sp.Matrix([[poly.get(m, 0) for poly in expressions] for m in monomials])
    solution, parameters = matrix.gauss_jordan_solve(sp.Matrix([rhs.get(m, 0) for m in monomials]))
    solution = solution.subs({parameter: 0 for parameter in parameters})
    J = sum((factor * field for factor, field in zip(solution, fields)), sp.zeros(2, 1))
    assert sp.expand(difference - weighted_divergence(J)) == 0
    F = sum((factor * field for factor, field in zip(v, V)), sp.zeros(2, 1))
    J_cauchy = -A * score + lam * radius * score
    assert sp.expand(score.dot(F) - sp.trace(A * A) - weighted_divergence(J_cauchy)) == 0

    def serialize_polynomial(poly):
        return [[list(m), str(value)] for m, value in sorted(sp.Poly(poly, *z).as_dict().items())]

    report = {
        "K": str(K), "lambda": str(lam), "certified_lower_bound": str(1 / K),
        "jet_multiindices": jets,
        "Q": [[str(x) for x in row] for row in Q.tolist()],
        "P": [[str(x) for x in row] for row in P.tolist()],
        "S": [[str(x) for x in row] for row in S.tolist()],
        "leading_minors": [[str(x) for x in row] for row in minors],
        "divergence_field_coefficients": list(map(str, solution)),
        "divergence_field": [serialize_polynomial(poly) for poly in J],
    }
    (ROOT / output_name).write_text(json.dumps(report, indent=2))
    print(output_name, "c >=", str(1 / K), float(1 / K), "divergence terms", [len(x) for x in report["divergence_field"]], flush=True)


if __name__ == "__main__":
    derive("lower_sos_interior.json", "lower_bound_certificate.json")
    derive("lower_sos_stronger_interior.json", "stronger_lower_certificate.json")


==> anc/code/derive_rational_certificate.py <==
"""Construct an exact rational SOS certificate from the numerical interior."""
import json
from pathlib import Path
import sympy as sp

ROOT = Path(__file__).parent
problem = json.loads((ROOT/'rational_sos_problem.json').read_text())
reduced = json.loads((ROOT/'rational_sos_reduced.json').read_text())
interior = json.loads((ROOT/'rational_sos_reduced_8994.json').read_text())
R = sp.Matrix([[sp.Rational(v) for v in row] for row in reduced['matrix']])
a,b = sp.Rational(interior['a']),sp.Rational(interior['b'])
rhs,G = R[:,0]+a*R[:,1]+b*R[:,2],R[:,3:]
_,pivots = G.rref()
free = [i for i in range(G.cols) if i not in pivots]
for denominator in [10**7,10**8,10**9,10**10,10**12]:
    coefficients = sp.zeros(G.cols,1)
    for i in free: coefficients[i] = sp.Rational(round(interior['coefficients'][i]*denominator),denominator)
    solved = G[:,list(pivots)].inv()*(rhs-G*coefficients)
    for i,v in zip(pivots,solved): coefficients[i] = v
    matrices = [sp.zeros(n) for n in reduced['block_sizes']]
    for value,(k,i,j) in zip(coefficients,reduced['pairs']): matrices[k][i,j] = matrices[k][j,i] = value
    minors = [[M[:n,:n].det() for n in range(1,M.rows+1)] for M in matrices]
    if all(value>0 for row in minors for value in row): break
else: raise ValueError('Could not rationalize positive definite matrices')
print('Positive rational matrices at denominator',denominator,flush=True)

jets = [tuple(x) for x in problem['jet_multiindices']]
z = sp.symbols(' '.join(f'u{i}{j}' for i,j in jets),real=True)
tau = sp.Symbol('tau',real=True)
variables = (*z,tau)
lookup = dict(zip(jets,z))
p,q,A,B,C,d,e,f,g = z[:9]
r = p*p+q*q
den = r+tau
qpoly = A*A+2*B*B+C*C
dpoly = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))

def deserialize(poly): return sp.Add(*(sp.Rational(c)*sp.prod(x**n for x,n in zip(variables,m)) for m,c in poly))
def serialize(poly): return [[list(m),str(c)] for m,c in sorted(sp.Poly(poly,*variables).as_dict().items())]
def derivative(poly,axis): return sum(sp.diff(poly,z[k])*lookup[i+(axis==0),j+(axis==1)] for k,(i,j) in enumerate(jets[:9]))
def divergence(field): return derivative(field[0],0)+derivative(field[1],1)+p*field[0]+q*field[1]
features = [[[deserialize(poly) for poly in problem['features'][k][i]] for i in ids] for k,ids in enumerate(reduced['keep'])]
square = sum((1 if k<3 else tau)*matrices[k][i,j]*sum(x*y for x,y in zip(left,right)) for k,block in enumerate(features) for i,left in enumerate(block) for j,right in enumerate(block))
target = sp.expand(den*den*(dpoly-2*a*tau*qpoly+b*tau*tau*r)-square)
fields = [[deserialize(poly) for poly in field] for field in problem['vector_fields']]
dr = [2*(A*p+B*q),2*(B*p+C*q)]
columns = [sp.Poly(sp.expand(den*divergence(field)-sum(x*y for x,y in zip(field,dr))),*variables).as_dict() for field in fields]
target_terms = sp.Poly(target,*variables).as_dict()
monomials = sorted(set(target_terms).union(*(set(c) for c in columns)))
matrix = sp.Matrix([[column.get(m,0) for column in columns] for m in monomials])
solution,parameters = matrix.gauss_jordan_solve(sp.Matrix([target_terms.get(m,0) for m in monomials]))
solution = solution.subs({x:0 for x in parameters})
J = [sp.expand(sum(coef*field[i] for coef,field in zip(solution,fields))) for i in range(2)]
assert sp.expand(target-den*divergence(J)+sum(x*y for x,y in zip(J,dr))) == 0
report = {'a':str(a),'b':str(b),'certified_lower_bound':str(2*a-b),'jet_multiindices':jets,'denominator':'u10^2+u01^2+tau','features':[[[serialize(poly) for poly in feature] for feature in block] for block in features],'block_tau_powers':[0,0,0,1,1,1,1],'matrices':[[[str(x) for x in row] for row in M.tolist()] for M in matrices],'leading_principal_minors':[[str(x) for x in row] for row in minors],'divergence_field':[serialize(poly) for poly in J],'divergence_field_coefficients':list(map(str,solution))}
(ROOT/'rational_lower_certificate.json').write_text(json.dumps(report,indent=2))
print('Exact divergence identity passed; c >=',2*a-b,'J terms',list(map(len,report['divergence_field'])),flush=True)


==> anc/code/derive_tensor_certificate.py <==
"""Reconstruct a trace-sensitive rational SOS certificate exactly.

Adapted from derive_curvature_certificate.py; the preceding programs are preserved.

Uses SymPy polynomial arithmetic and FLINT rational linear algebra. The final
certificate must also pass verify_tensor_lower.py, a separate implementation.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
import sympy as sp
from flint import fmpq_mat

ROOT = Path(__file__).parent


def derive(problem_file,interior_file,output_file):
    start = monotonic()
    problem = json.loads((ROOT/problem_file).read_text())
    interior = json.loads((ROOT/interior_file).read_text())
    R = sp.Matrix([[sp.Rational(v) for v in row] for row in problem['matrix']])
    a,b = sp.Rational(interior['a']),sp.Rational(interior['b'])
    rhs,G = R[:,0]+a*R[:,1]+b*R[:,2],R[:,3:]
    _,pivots = G.rref()
    _,rows = G.T.rref()
    free = [i for i in range(G.cols) if i not in pivots]
    inverse = G[list(rows),list(pivots)].inv()
    for denominator in [10**7,10**8,10**9,10**10,10**12,10**14]:
        coefficients = sp.zeros(G.cols,1)
        for i in free: coefficients[i] = sp.Rational(round(interior['coefficients'][i]*denominator),denominator)
        solved = inverse*(rhs-G*coefficients)[list(rows),:]
        for i,v in zip(pivots,solved): coefficients[i] = v
        assert G*coefficients==rhs
        matrices = [sp.zeros(n) for n in problem['block_sizes']]
        for value,(k,i,j) in zip(coefficients,problem['pairs']): matrices[k][i,j] = matrices[k][j,i] = value
        minors = [[sp.Rational(str(fmpq_mat([[str(v) for v in row] for row in M[:n,:n].tolist()]).det())) for n in range(1,M.rows+1)] for M in matrices]
        if all(v>0 for block in minors for v in block): break
    else: raise ValueError('No positive rational reconstruction found')
    print('rational positive matrices',problem['block_sizes'],'denominator',denominator,'seconds',monotonic()-start,flush=True)
    jets = [tuple(v) for v in problem['jet_multiindices']]
    z = sp.symbols(' '.join(f'u{i}{j}' for i,j in jets),real=True)
    tau = sp.Symbol('tau',real=True)
    variables = (*z,tau)
    def poly(expr): return sp.Poly(expr,*variables,domain=sp.QQ)
    def decode(terms): return sp.Poly.from_dict({tuple(m):sp.Rational(c) for m,c in terms},variables,domain=sp.QQ)
    def encode(P): return [[list(m),str(c)] for m,c in sorted(P.as_dict().items())]
    var = [poly(v) for v in variables]
    p,q,A,B,C,d,e,f,g = var[:9]
    t = var[-1]
    radius,den = p*p+q*q,p*p+q*q+t
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    curvature = sp.Rational(problem['curvature_weight'])
    assert curvature>0
    eta,nu = sp.Rational(problem['trace_weight']),sp.Rational(problem['cross_weight'])
    kappa = curvature/2+eta
    assert kappa>0 and 4*kappa>nu*nu
    delta = 1-nu*nu/(4*kappa)
    h = A+C
    den = den*den+curvature*Q+eta*h*h+nu*den*h
    assert den==decode(problem['denominator_polynomial'])
    features = [[[decode(v) for v in feature] for feature in block] for block in problem['features']]
    sos = poly(0)
    for k,i,j in problem['pairs']:
        left,right = features[k][i],features[k][j]
        sos += t**problem['block_tau_powers'][k]*(1 if i==j else 2)*matrices[k][i,j]*sum((x*y for x,y in zip(left,right)),poly(0))
    target = den**problem['power']*(D-2*a*t*Q+b*t*t*radius)-sos
    def derivative(P,axis):
        return sum((P.diff(z[k])*var[jets.index((i+(axis==0),j+(axis==1)))] for k,(i,j) in enumerate(jets[:9])),poly(0))
    def divergence(field): return derivative(field[0],0)+derivative(field[1],1)+p*field[0]+q*field[1]
    dr = [derivative(den,axis) for axis in [0,1]]
    fields = [[decode(v) for v in field] for field in problem['vector_fields']]
    columns = [(den*divergence(J)-(problem['power']-1)*sum((x*y for x,y in zip(J,dr)),poly(0))).as_dict() for J in fields]
    terms = target.as_dict()
    monomials = sorted(set(terms).union(*(set(c) for c in columns)))
    matrix = fmpq_mat([[str(column.get(m,0)) for column in columns]+[str(terms.get(m,0))] for m in monomials])
    reduced,rank = matrix.rref()
    solution = [sp.Rational(0)]*len(fields)
    for i in range(rank):
        pivot = next(j for j in range(matrix.ncols()) if reduced[i,j])
        assert pivot<len(fields), 'full unreduced identity has no solution'
        solution[pivot] = sp.Rational(str(reduced[i,len(fields)]))
    J = [sum((v*field[i] for v,field in zip(solution,fields)),poly(0)) for i in range(2)]
    residual = target-den*divergence(J)+(problem['power']-1)*sum((x*y for x,y in zip(J,dr)),poly(0))
    assert residual.is_zero
    report = {'a':str(a),'b':str(b),'certified_lower_bound':str(2*a-b),'power':problem['power'],
              'jet_multiindices':jets,'denominator':'B^2+lambda*tr(A^2)+eta*tr(A)^2+nu*B*tr(A); B=|score|^2+tau',
              'trace_weight':str(eta),'cross_weight':str(nu),'denominator_lower_factor':str(delta),
              'curvature_weight':str(curvature),'denominator_polynomial':encode(den),'rounding_denominator':denominator,
              'features':[[[encode(v) for v in feature] for feature in block] for block in features],
              'block_tau_powers':problem['block_tau_powers'],
              'matrices':[[[str(v) for v in row] for row in M.tolist()] for M in matrices],
              'leading_principal_minors':[[str(v) for v in block] for block in minors],
              'divergence_field':[encode(v) for v in J],'divergence_field_coefficients':list(map(str,solution)),
              'source_problem':problem_file,'source_interior':interior_file}
    (ROOT/output_file).write_text(json.dumps(report,indent=2))
    print('full exact identity passed','c',2*a-b,'J terms',[len(encode(v)) for v in J],'seconds',monotonic()-start,flush=True)


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--problem',default='tensor_lower_4_1_0_1_2_problem.json')
    parser.add_argument('--interior',default='tensor_lower_4_1_0_1_2_interior_0_92636.json')
    parser.add_argument('--output',default='tensor_lower_4_1_0_1_2_certificate.json')
    args = parser.parse_args()
    derive(args.problem,args.interior,args.output)


==> anc/code/dual_lower_solve.py <==
"""Solve the smaller SDP dual with CVXOPT and recover primal Gram candidates.

The primal has many Gram entries but comparatively few coefficient equations.
The dual therefore has fewer scalar variables. Numerical results are candidates;
the unchanged exact reconstruction and independent verifier supply the proof.
API reference: https://cvxopt.org/userguide/coneprog.html#semidefinite-programming
"""
import argparse
import json
from fractions import Fraction as F
from pathlib import Path
from time import monotonic
import numpy as np
from cvxopt import matrix,spmatrix,solvers

ROOT = Path(__file__).parent


def solve(problem_file,value=None,tolerance=1e-9):
    start = monotonic()
    data = json.loads((ROOT/problem_file).read_text())
    raw = np.array([[float(F(v)) for v in row] for row in data['matrix']])
    scaled = raw/np.maximum(1,np.max(abs(raw),axis=1))[:,None]
    G,t0,t1 = scaled[:,3:],scaled[:,0],scaled[:,1]+scaled[:,2]
    sizes,pairs = data['block_sizes'],data['pairs']
    count = len(raw)
    cone_maps = []
    for k,n in enumerate(sizes):
        rows,cols,values = [],[],[]
        for index,(block,i,j) in enumerate(pairs):
            if block!=k: continue
            nz = np.flatnonzero(G[:,index])
            rows.extend([j+n*i]*len(nz))
            cols.extend(nz.tolist())
            values.extend((-G[nz,index]/(1 if i==j else 2)).tolist())
        cone_maps.append(spmatrix(values,rows,cols,(n*n,count)))
    if value is None:
        cost,normalization,rhs = t0,t1,-1.0
    else:
        cost = t0+float(F(value))*t1
        diagonal = [index for index,(k,i,j) in enumerate(pairs) if i==j]
        normalization,rhs = G[:,diagonal].sum(axis=1),1.0
    solvers.options.update({'show_progress':True,'maxiters':200,'abstol':tolerance,'reltol':tolerance,'feastol':tolerance,'refinement':2})
    print('dual solve',problem_file,'dual variables',count,'primal Gram entries',len(pairs),'target',value,flush=True)
    result = solvers.sdp(matrix(cost),Gs=cone_maps,hs=[matrix(0.0,(n,n)) for n in sizes],A=matrix(normalization,(1,count)),b=matrix(rhs,(1,1)),kktsolver='chol')
    equality = float(result['y'][0])
    c = equality if value is None else value
    margin = 0.0 if value is None else -equality
    blocks = [np.array(M)+margin*np.eye(n) for M,n in zip(result['zs'],sizes)]
    coefficients = np.array([blocks[k][i,j] for k,i,j in pairs])
    residual = G@coefficients-t0-float(c)*t1
    report = {'status':result['status'],'a':c,'b':c,'objective':float(result['primal objective']),
              'source_problem':problem_file,'solver':'CVXOPT; explicit SDP dual','tolerance':tolerance,'margin':margin,
              'coefficients':coefficients.tolist(),'blocks':[M.tolist() for M in blocks],
              'eigenvalues':[np.linalg.eigvalsh(M).tolist() for M in blocks],
              'maximum_scaled_linear_residual':float(max(abs(residual))),'seconds':monotonic()-start,
              'solver_diagnostics':{key:float(result[key]) if result[key] is not None else None for key in ['primal objective','dual objective','gap','relative gap','primal infeasibility','dual infeasibility']}}
    suffix = 'optimum' if value is None else 'interior_'+str(float(F(value))).replace('.','_')
    name = data.get('name',Path(problem_file).stem.replace('_problem',''))
    path = ROOT/f'{name}_dual_{suffix}.json'
    temporary = path.with_suffix('.tmp')
    temporary.write_text(json.dumps(report,indent=2))
    temporary.replace(path)
    print(json.dumps({k:v for k,v in report.items() if k not in ['coefficients','blocks','eigenvalues']}),flush=True)
    print('minimum eigenvalues',[min(v) for v in report['eigenvalues']],flush=True)
    return report


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--problem',required=True)
    parser.add_argument('--value',default=None)
    parser.add_argument('--tolerance',type=float,default=1e-9)
    args = parser.parse_args()
    solve(args.problem,args.value,args.tolerance)


==> anc/code/explore.py <==
"""Exploratory Fourier optimization; floating-point results are not certificates."""
import json
from pathlib import Path
import numpy as np
from scipy.optimize import minimize, minimize_scalar


class FourierQuotient:
    def __init__(self, modes, groups=None, grid=64):
        self.modes = np.asarray(modes, dtype=int)
        self.groups = np.eye(len(modes)) if groups is None else np.asarray(groups, dtype=float)
        uv = np.asarray(np.meshgrid(np.arange(grid) * (2 * np.pi / grid), np.arange(grid) * (2 * np.pi / grid), indexing="ij")).reshape(2, -1)
        phase = self.modes @ uv
        cosine, sine = np.cos(phase), np.sin(phase)
        kx, ky = self.modes[:, 0] - self.modes[:, 1] / 2, np.sqrt(3) * self.modes[:, 1] / 2
        self.b = np.stack([self.groups @ (factor[:, None] * trig) for factor, trig in [(np.ones(len(modes)), cosine), (kx ** 2, cosine), (kx * ky, cosine), (ky ** 2, cosine), (-kx ** 3, sine), (-kx ** 2 * ky, sine), (-kx * ky ** 2, sine), (-ky ** 3, sine), (-kx, sine), (-ky, sine)]])

    def evaluate(self, amplitudes, gradient=False):
        p, a, b, c, d, e, f, g, gx, gy = np.einsum("j,ijk->ik", amplitudes, self.b)
        w = np.exp(p - p.max())
        ip, qp = a + c, a * a + 2 * b * b + c * c
        dp = d * d + 3 * e * e + 3 * f * f + g * g + 2 * (a ** 3 + c ** 3 + 3 * b * b * (a + c))
        i, q, z = np.mean(w * ip), np.mean(w * qp), np.mean(w * dp)
        ratio = i * z / q ** 2
        if not gradient:
            return {"ratio": float(ratio), "I": float(i / w.mean()), "Q": float(q / w.mean()), "D": float(z / w.mean()), "I_gradient": float(np.mean(w * (gx * gx + gy * gy)) / w.mean())}
        pp, aa, bb, cc, dd, ee, ff, gg = self.b[:8]
        di = np.mean(w * (aa + cc + ip * pp), axis=1)
        dq = np.mean(w * (2 * (a * aa + 2 * b * bb + c * cc) + qp * pp), axis=1)
        dz = np.mean(w * (2 * (d * dd + 3 * e * ee + 3 * f * ff + g * gg) + 6 * ((a * a + b * b) * aa + 2 * b * (a + c) * bb + (c * c + b * b) * cc) + dp * pp), axis=1)
        return ratio, (z * di + i * dz) / q ** 2 - 2 * ratio * dq / q


def shells(max_norm):
    radius = int(np.ceil(2 * np.sqrt(max_norm)))
    modes = [(m, n) for m in range(radius + 1) for n in range(-radius, radius + 1) if (m > 0 or n > 0) and 0 < m * m + n * n - m * n <= max_norm]
    norms = np.array([m * m + n * n - m * n for m, n in modes])
    unique = sorted(map(int, set(norms)))
    groups = np.array([norms == norm for norm in unique], dtype=float)
    return modes, unique, groups


if __name__ == "__main__":
    modes, norms, groups = shells(1)
    model = FourierQuotient(modes, groups)
    for epsilon in [0.001, 0.01, 0.03, 0.04, 0.05, 0.1, 0.2, 0.5, 1.0]:
        print("reference", epsilon, model.evaluate([epsilon]), flush=True)
    opt = minimize_scalar(lambda x: model.evaluate([x])["ratio"], bounds=(0.001, 1), method="bounded", options={"xatol": 1e-13})
    print("one_shell", opt.x, opt.fun, flush=True)
    previous = np.array([opt.x])
    output = []
    rng = np.random.default_rng(17092026)
    for cutoff in [3, 4, 7, 9, 12, 16]:
        modes, norms, groups = shells(cutoff)
        model = FourierQuotient(modes, groups, grid=64)
        initial = np.pad(previous, (0, len(norms) - len(previous)))
        starts = [initial] + [initial + rng.normal(size=len(norms)) * 0.01 / np.array(norms) for _ in range(4)]
        solutions = [minimize(lambda x: model.evaluate(x, gradient=True), x, jac=True, method="BFGS", options={"gtol": 1e-10, "maxiter": 400}) for x in starts]
        best = min(solutions, key=lambda x: x.fun)
        previous = best.x
        validation = FourierQuotient(modes, groups, grid=192).evaluate(best.x)
        row = {"norms": norms, "amplitudes": best.x.tolist(), "optimizer_success": bool(best.success), "gradient_norm": float(np.linalg.norm(best.jac)), "validation": validation}
        output.append(row)
        print("shell_search", json.dumps(row), flush=True)
    Path(__file__).with_name("exploration.json").write_text(json.dumps(output, indent=2))


==> anc/code/extended_field_search.py <==
"""Test higher third-derivative degree in divergence fields, preserving SOS features.

Preserves tensor_lower_search.py. Coefficient equations are discovered at uy=0;
every accepted certificate must reconstruct and verify the full jet identity.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
from flint import fmpq, fmpq_mat, fmpq_mpoly_ctx
from lower_bound_search import weighted_monomials
from tensor_lower_search import problem_name as tensor_name

def problem_name(power,curvature,trace_weight,cross_weight,field_degree): return tensor_name(power,curvature,trace_weight,cross_weight)+"_fields_"+str(field_degree)

ROOT = Path(__file__).parent


def build(power,curvature='1',trace_weight='0',cross_weight='0',field_degree=3):
    start = monotonic()
    assert power%2==0
    jets = [(i,n-i) for n in range(1,5) for i in range(n,-1,-1)]
    ctx = fmpq_mpoly_ctx.get([f'u{i}{j}' for i,j in jets]+['tau'])
    var = list(ctx.gens())
    zero,one = ctx.constant(0),ctx.constant(1)
    p,q,a,b,c,d,e,f,g = var[:9]
    tau = var[-1]
    cv = [(p,q),(p,-q),(a+c,zero),(a-c,2*b),(a-c,-2*b),(d+f,e+g),(d+f,-e-g),(d-3*f,3*e-g),(d-3*f,g-3*e),(tau,zero)]
    weights,spins = [1,1,2,2,2,3,3,3,3,2],[1,-1,0,2,-2,1,-1,3,-3,0]
    cached = {(i,0):(one,zero) for i in range(len(cv))}
    def multiply(left,right): return (left[0]*right[0]-left[1]*right[1],left[0]*right[1]+left[1]*right[0])
    def encoded(P): return [[list(map(int,m)),str(v)] for m,v in sorted(P.to_dict().items())]
    def key(pair): return tuple(tuple(sorted(P.to_dict().items())) for P in pair)
    def vectors(weight,spin,fields=False):
        out,seen = [],set()
        for ex in weighted_monomials(weights,weight):
            if sum(x*y for x,y in zip(ex,spins))!=spin or sum(ex[5:9])>(field_degree if fields else 1) or sum(ex[:-1])==0: continue
            pair = (one,zero)
            for i,n in enumerate(ex):
                if not n: continue
                for k in range(1,n+1):
                    if (i,k) not in cached: cached[i,k] = multiply(cached[i,k-1],cv[i])
                pair = multiply(pair,cached[i,n])
            token = key(pair)
            if token not in seen: seen.add(token); out.append(pair)
        return out
    def derivative(P,axis): return sum((P.derivative(k)*var[jets.index((i+(axis==0),j+(axis==1)))] for k,(i,j) in enumerate(jets[:9])),zero)
    def divergence(J): return derivative(J[0],0)+derivative(J[1],1)+p*J[0]+q*J[1]
    def scalar(P): return {m:v for m,v in P.to_dict().items() if m[1]==0}
    lam,eta,nu = map(fmpq,[curvature,trace_weight,cross_weight])
    kappa = lam/2+eta
    assert lam>0 and kappa>0 and 4*kappa>nu*nu
    delta = 1-nu*nu/(4*kappa)
    r,h = p*p+q*q,a+c
    Q = a*a+2*b*b+c*c
    D = d*d+3*e*e+3*f*f+g*g-2*(a**3+c**3+3*b*b*(a+c))
    H = (r+tau)**2+lam*Q+eta*h*h+nu*(r+tau)*h
    exponent = power//2
    gradient = [derivative(H,axis) for axis in [0,1]]
    fields = vectors(2*power+1,1,True)
    constraints = [scalar(H*divergence(J)-(exponent-1)*sum((x*y for x,y in zip(J,gradient)),zero)) for J in fields]
    blocks,tau_powers = [],[]
    for weight,tp in [(power+3,0),(power+2,1)]:
        for spin in range(weight%2,weight+1,2):
            features = vectors(weight,spin)
            if spin:
                if features: blocks.append(features); tau_powers.append(tp)
            else:
                for component in [0,1]:
                    independent = []
                    for pair in features:
                        P = pair[component]
                        if not P.is_zero() and P not in independent and -P not in independent: independent.append(P)
                    if independent: blocks.append([(P,zero) for P in independent]); tau_powers.append(tp)
    polynomials = [scalar(P) for P in [H**exponent*D,-2*tau*H**exponent*Q,tau*tau*H**exponent*r]]
    pairs = []
    for k,(features,tp) in enumerate(zip(blocks,tau_powers)):
        for i,left in enumerate(features):
            for j in range(i,len(features)):
                pairs.append((k,i,j))
                polynomials.append(scalar(tau**tp*(1 if i==j else 2)*sum((x*y for x,y in zip(left,features[j])),zero)))
    columns = constraints+polynomials
    monomials = sorted(set().union(*(set(P) for P in columns)))
    indices = {m:i for i,m in enumerate(monomials)}
    matrix = fmpq_mat(len(monomials),len(columns))
    for j,P in enumerate(columns):
        for m,v in P.items(): matrix[indices[m],j] = v
    print('built sparse',power,'rows',len(monomials),'fields',len(fields),'blocks',list(map(len,blocks)),'columns',matrix.ncols(),'seconds',monotonic()-start,flush=True)
    reduced,rank = matrix.rref()
    nc = len(constraints)
    rows = [[str(reduced[i,j]) for j in range(nc,matrix.ncols())] for i in range(rank) if all(reduced[i,j]==0 for j in range(nc))]
    name = problem_name(power,curvature,trace_weight,cross_weight,field_degree)
    data = {'name':name,'power':exponent,'matrix':rows,'pairs':pairs,'block_sizes':list(map(len,blocks)),
            'block_tau_powers':tau_powers,'features':[[[encoded(P) for P in v] for v in block] for block in blocks],
            'vector_fields':[[encoded(P) for P in v] for v in fields],'jet_multiindices':jets,
            'discovery_restriction':'u01=0; reconstruct and verify the full identity separately',
            'basis_restriction':f'SOS features at most linear in T; J degree in T <= {field_degree}; sufficient search only',
            'curvature_weight':str(lam),'trace_weight':str(eta),'cross_weight':str(nu),'denominator_lower_factor':str(delta),'denominator_polynomial':encoded(H),
            'builder':'extended_field_search.py; exact FLINT polynomial arithmetic','build_seconds':monotonic()-start}
    path = ROOT/f'{name}_problem.json'
    temporary = path.with_suffix('.tmp')
    temporary.write_text(json.dumps(data))
    temporary.replace(path)
    print('reduced',len(rows),len(rows[0]),'seconds',monotonic()-start,flush=True)
    return data


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--power',type=int,default=6)
    parser.add_argument('--curvature',default='1')
    parser.add_argument('--trace-weight',default='0')
    parser.add_argument('--cross-weight',default='0')
    parser.add_argument('--field-degree',type=int,default=3)
    args = parser.parse_args()
    path = ROOT/f'{problem_name(args.power,args.curvature,args.trace_weight,args.cross_weight,args.field_degree)}_problem.json'
    if path.exists(): raise FileExistsError('Refusing to overwrite an existing search problem')
    build(args.power,args.curvature,args.trace_weight,args.cross_weight,args.field_degree)


==> anc/code/higher_lower_search.py <==
"""Explore rational SOS certificates with denominator (|grad u|^2+tau)^k.

Numerical solutions are candidates only. Reconstruction and an independent
full polynomial identity check are required before reporting a bound.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
import cvxpy as cp
import numpy as np
import sympy as sp
from flint import fmpq_mat
from lower_bound_search import weighted_monomials

ROOT = Path(__file__).parent


def build(power):
    start = monotonic()
    jets = [(i,n-i) for n in range(1,5) for i in range(n,-1,-1)]
    z = sp.symbols(' '.join(f'u{i}{j}' for i,j in jets),real=True)
    tau = sp.Symbol('tau',real=True)
    variables = (*z,tau)
    lookup = dict(zip(jets,z))
    p,q,a,b,c,d,e,f,g = z[:9]
    r = p*p+q*q
    B = r+tau
    dp = d*d+3*e*e+3*f*f+g*g-2*(a**3+c**3+3*b*b*(a+c))
    qp = a*a+2*b*b+c*c
    cv = [p+sp.I*q,p-sp.I*q,a+c,a-c+2*sp.I*b,a-c-2*sp.I*b,d+f+sp.I*(e+g),d+f-sp.I*(e+g),d-3*f+sp.I*(3*e-g),d-3*f-sp.I*(3*e-g),tau]
    weights,spins = [1,1,2,2,2,3,3,3,3,2],[1,-1,0,2,-2,1,-1,3,-3,0]

    def vectors(weight,spin,main=False):
        out = []
        for ex in weighted_monomials(weights,weight):
            if sum(x*y for x,y in zip(ex,spins)) != spin: continue
            if main and ex[0]+ex[1]+ex[-1] == 0: continue
            if sum(ex[:-1]) == 0: continue
            poly = sp.expand(sp.prod(x**v for x,v in zip(cv,ex)))
            vector = (sp.re(poly).expand(),sp.im(poly).expand())
            if vector not in out: out.append(vector)
        return out

    def derivative(poly,axis):
        return sp.expand(sum(sp.diff(poly,z[k])*lookup[i+(axis==0),j+(axis==1)] for k,(i,j) in enumerate(jets[:9])))

    def div(field): return derivative(field[0],0)+derivative(field[1],1)+p*field[0]+q*field[1]
    dr = [2*(a*p+b*q),2*(b*p+c*q)]
    fields = vectors(2*power+3,1)
    # Covariant scalar identities can be discovered with the score on the x axis.
    # The eventual verifier checks the recovered identity without this restriction.
    def polynomial(expr): return sp.Poly(sp.expand(expr).subs(q,0),*variables).as_dict()
    constraints = [polynomial(B*div(J)-(power-1)*sum(x*y for x,y in zip(J,dr))) for J in fields]
    blocks,tau_powers = [],[]
    for weight,tp in [(power+3,0),(power+2,1)]:
        for spin in range(weight%2,weight+1,2):
            features = vectors(weight,spin,main=tp==0)
            if spin:
                if features: blocks.append(features); tau_powers.append(tp)
            else:
                for component in [0,1]:
                    independent = []
                    for v in features:
                        poly = v[component]
                        if poly != 0 and poly not in independent and -poly not in independent: independent.append(poly)
                    if independent: blocks.append([(poly,0) for poly in independent]); tau_powers.append(tp)
    polynomials = [polynomial(expr) for expr in [B**power*dp,-2*tau*B**power*qp,tau*tau*B**power*r]]
    pairs = []
    for k,(features,tp) in enumerate(zip(blocks,tau_powers)):
        for i,left in enumerate(features):
            for j in range(i,len(features)):
                right = features[j]
                pairs.append((k,i,j))
                polynomials.append(polynomial(tau**tp*(1 if i==j else 2)*sum(x*y for x,y in zip(left,right))))
    monomials = sorted(set().union(*(set(x) for x in constraints+polynomials)))
    all_columns = constraints+polynomials
    matrix = fmpq_mat([[int(poly.get(m,0)) for poly in all_columns] for m in monomials])
    print('built',power,'rows',len(monomials),'fields',len(fields),'blocks',list(map(len,blocks)),'columns',matrix.ncols(),'seconds',monotonic()-start,flush=True)
    reduced,rank = matrix.rref()
    nc = len(constraints)
    rows = [[str(reduced[i,j]) for j in range(nc,matrix.ncols())] for i in range(rank) if all(reduced[i,j]==0 for j in range(nc))]
    def serialize(poly): return [[list(m),str(v)] for m,v in sorted(sp.Poly(poly,*variables).as_dict().items())]
    data = {'power':power,'matrix':rows,'pairs':pairs,'block_sizes':list(map(len,blocks)),
            'block_tau_powers':tau_powers,'features':[[[serialize(p) for p in f] for f in block] for block in blocks],
            'vector_fields':[[serialize(p) for p in field] for field in fields],'jet_multiindices':jets,
            'discovery_restriction':'u01=0; reconstruct and verify the full identity separately'}
    (ROOT/f'higher_lower_{power}_problem.json').write_text(json.dumps(data))
    print('reduced',len(rows),len(rows[0]),'seconds',monotonic()-start,flush=True)
    return data


def solve(data,value=None,free_ab=False):
    matrix = np.array([[float(sp.Rational(v)) for v in row] for row in data['matrix']])
    matrix /= np.maximum(1,np.max(abs(matrix),axis=1))[:,None]
    matrices = [cp.Variable((n,n),symmetric=True) for n in data['block_sizes']]
    coefficients = cp.hstack([matrices[k][i,j] for k,i,j in data['pairs']])
    c = cp.Variable() if value is None else float(sp.Rational(value))
    a,b = (cp.Variable(),cp.Variable()) if free_ab else (c,c)
    if free_ab: c = 2*a-b
    margin = 0 if value is None else cp.Variable()
    constraints = [matrix[:,3:]@coefficients==matrix[:,0]+a*matrix[:,1]+b*matrix[:,2]]
    constraints += [M-margin*np.eye(n)>>0 for M,n in zip(matrices,data['block_sizes'])]
    problem = cp.Problem(cp.Maximize(c if value is None else margin),constraints)
    problem.solve(solver='CLARABEL',tol_gap_abs=1e-10,tol_gap_rel=1e-10,tol_feas=1e-10,max_iter=500)
    report = {'status':problem.status,'a':float(a.value) if value is None else value,
              'b':float(b.value) if value is None else value,'objective':float(problem.value)}
    if coefficients.value is not None:
        report.update({'coefficients':coefficients.value.tolist(),'blocks':[M.value.tolist() for M in matrices],
                       'eigenvalues':[np.linalg.eigvalsh(M.value).tolist() for M in matrices]})
    suffix = 'optimum' if value is None else 'interior_'+str(float(sp.Rational(value))).replace('.','_')
    if free_ab: suffix = 'free_optimum'
    name = data.get('name',f'higher_lower_{data["power"]}')
    (ROOT/f'{name}_{suffix}.json').write_text(json.dumps(report,indent=2))
    print(json.dumps({k:v for k,v in report.items() if k not in ['blocks','coefficients','eigenvalues']}),flush=True)
    if 'eigenvalues' in report: print('minimum eigenvalues',[min(e) for e in report['eigenvalues']],flush=True)
    return report


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--power',type=int,default=3)
    parser.add_argument('--value',default=None)
    parser.add_argument('--free-ab',action='store_true')
    args = parser.parse_args()
    path = ROOT/f'higher_lower_{args.power}_problem.json'
    data = json.loads(path.read_text()) if path.exists() else build(args.power)
    solve(data,args.value,args.free_ab)


==> anc/code/lower_bound_search.py <==
"""Experimental invariant SOS search; only a separate exact certificate is a proof."""
import json
from pathlib import Path
from time import monotonic
import numpy as np
import sympy as sp
from scipy.optimize import minimize


def weighted_monomials(weights, total, start=0):
    if total == 0:
        yield (0,) * len(weights)
    for i in range(start, len(weights)):
        if weights[i] <= total:
            for rest in weighted_monomials(weights, total - weights[i], i):
                result = list(rest)
                result[i] += 1
                yield tuple(result)


def build():
    jets = [(i, n - i) for n in range(1, 7) for i in range(n, -1, -1)]
    lookup = {key: i for i, key in enumerate(jets)}
    variables = sp.symbols(" ".join(f"u{i}{j}" for i, j in jets))
    weights = [i + j for i, j in jets]
    sixth = [m for m in weighted_monomials(weights, 6) if sum(m[k] * jets[k][0] for k in range(len(jets))) % 2 == 0]
    positions = {key: i for i, key in enumerate(sixth)}
    constraints = []
    for m in weighted_monomials(weights, 5):
        for direction in [0, 1]:
            if (sum(m[k] * jets[k][0] for k in range(len(jets))) + (direction == 0)) % 2:
                continue
            column = [0] * len(sixth)
            e = list(m)
            e[lookup[(1, 0) if direction == 0 else (0, 1)]] += 1
            column[positions[tuple(e)]] += 1
            for k, power in enumerate(m):
                if power:
                    i, j = jets[k]
                    e = list(m)
                    e[k] -= 1
                    e[lookup[(i + (direction == 0), j + (direction == 1))]] += 1
                    column[positions[tuple(e)]] += power
            constraints.append(column)
    C = sp.Matrix(constraints).T
    null = C.T.nullspace()
    L = sp.Matrix.hstack(*null).T
    p, q, a, b, c, d, e, f, g = variables[:9]
    V = [(d + f, e + g), ((a + c) * p, (a + c) * q), ((a - c) * p + 2 * b * q, 2 * b * p - (a - c) * q), ((p * p + q * q) * p, (p * p + q * q) * q)]
    W = [(d - 3 * f, 3 * e - g), ((a - c) * p - 2 * b * q, (a - c) * q + 2 * b * p), (p ** 3 - 3 * p * q * q, 3 * p * p * q - q ** 3)]
    pairs = [(block, i, j) for block, vectors in enumerate([V, W]) for i in range(len(vectors)) for j in range(i, len(vectors))]
    polynomials = [sum(x * x for x in [d, g]) + 3 * (e * e + f * f) - 2 * (a ** 3 + c ** 3 + 3 * b * b * (a + c))]
    for block, i, j in pairs:
        vectors = [V, W][block]
        polynomials.append((1 if i == j else 2) * sum(x * y for x, y in zip(vectors[i], vectors[j])))
    def column(poly):
        terms = sp.Poly(poly, *variables).as_dict()
        return sp.Matrix([terms.get(m, 0) for m in sixth])
    reduced = L * sp.Matrix.hstack(*[column(poly) for poly in polynomials])
    _, pivot_rows = reduced.T.rref()
    reduced = reduced[list(pivot_rows), :]
    print("dimensions", len(sixth), C.shape, "quotient", len(null), "invariant", reduced.shape, flush=True)
    Path(__file__).with_name("lower_sos_problem.json").write_text(json.dumps({"reduced_matrix": [[str(z) for z in row] for row in reduced.tolist()], "pairs": pairs}, indent=2))
    return reduced, pairs


if __name__ == "__main__":
    reduced, pairs = build()
    matrix = np.array(reduced, dtype=float)
    D, G = matrix[:, 0], matrix[:, 1:]
    def matrices(x):
        Q, S = np.zeros((4, 4)), np.zeros((3, 3))
        for value, (block, i, j) in zip(x[2:], pairs):
            target = [Q, S][block]
            target[i, j] = target[j, i] = value
        lam = x[1]
        v = np.array([-1, 2 * lam - .5, lam - .5, lam])
        return Q - np.outer(v, v), S
    def eigenvalues(x):
        return np.concatenate([np.linalg.eigvalsh(M) for M in matrices(x)])
    constraints = [{"type": "eq", "fun": lambda x: G @ x[2:] - x[0] * D}, {"type": "ineq", "fun": eigenvalues}]
    rows = []
    rng = np.random.default_rng(7741)
    for lam in [0, .1, .25, -.1]:
        initial = np.r_[2.5, lam, np.linalg.lstsq(G, 2.5 * D, rcond=None)[0]]
        initial[2:] += rng.normal(size=len(pairs)) * .001
        result = minimize(lambda x: x[0], initial, method="SLSQP", constraints=constraints, options={"ftol": 1e-11, "maxiter": 1500})
        row = {"x": result.x.tolist(), "success": bool(result.success), "message": str(result.message), "eigenvalues": eigenvalues(result.x).tolist(), "equality_error": float(np.max(np.abs(G @ result.x[2:] - result.x[0] * D)))}
        rows.append(row)
        print(json.dumps(row), flush=True)
        Path(__file__).with_name("lower_sos_search.json").write_text(json.dumps(rows, indent=2))


==> anc/code/multistar_search.py <==
"""Explore different dominant frequency stars; outputs are not certificates.

The old searches start in the q=1 basin. This tests other stars, mixtures,
and signed perturbations, without the old frequency-dependent coefficient cap.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
import numpy as np
from scipy.optimize import minimize
from tighten_search import orbit_groups, orbit
from unrestricted_search import FFTQuotient

ROOT = Path(__file__).parent


class OrbitFFT:
    def __init__(self, cutoff, grid):
        modes, keys, groups = orbit_groups(cutoff)
        self.keys = keys
        self.q = np.array([m*m+n*n-m*n for m,n in keys])
        self.model = FFTQuotient(cutoff, grid)
        self.index = np.array([keys.index(orbit(m,n)) for m,n in self.model.modes])
        self.count = np.bincount(self.index)
        self.scale = self.q**1.5 * np.sqrt(self.count)

    def expand(self, x):
        co = (x/self.scale)[self.index]
        return np.r_[np.r_[co,np.zeros(len(co))]*self.model.scale,
                     -.5,np.log(np.sqrt(3)/2)]

    def evaluate(self, x):
        val, grad = self.model.evaluate(self.expand(x))
        mode_grad = grad[:self.model.count]*self.model.scale[:self.model.count]
        return val, np.bincount(self.index,weights=mode_grad)/self.scale


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--cutoff', type=int, default=196)
    ap.add_argument('--grid', type=int, default=96)
    ap.add_argument('--maxiter', type=int, default=600)
    ap.add_argument('--seedset', choices=['stars','mixed'],default='stars')
    args=ap.parse_args()
    model=OrbitFFT(args.cutoff,args.grid)
    old=json.loads((ROOT/'tighten_exploration.json').read_text())[-1]
    mapping={tuple(k):a for k,a in zip(old['keys'],old['amplitudes'])}
    base=np.array([mapping.get(tuple(k),0) for k in model.keys])
    seeds=[]
    if args.seedset=='stars':
        for q in [1,3,7,13,19,21,31]:
            for a in [-.5,.3,.8]:
                seeds.append((f'q{q}_a{a}',np.where(model.q==q,a,0.)))
    else:
        rng=np.random.default_rng(270923)
        for q in [3,7,13,19]:
            for a in [-.7,-.25,.25,.7]:
                seeds.append((f'base_plus_q{q}_{a}',base+np.where(model.q==q,a,0.)))
        for j in range(12):
            co=rng.normal(size=len(model.q))*(model.q<=19)/np.maximum(model.q,1)**.6
            seeds.append((f'random{j}',co))
    rows=[]
    validation=FFTQuotient(args.cutoff,2*args.grid)
    for name,co in seeds:
        start=monotonic()
        result=minimize(model.evaluate,co*model.scale,jac=True,method='BFGS',
                        options={'maxiter':args.maxiter,'gtol':2e-8})
        check=validation.evaluate(model.expand(result.x),False)
        row={'seed':name,'cutoff':args.cutoff,'grid':args.grid,
             'keys':model.keys,'amplitudes':(result.x/model.scale).tolist(),
             'validation':check,'search_value':float(result.fun),
             'iterations':int(result.nit),'success':bool(result.success),
             'gradient_norm':float(np.linalg.norm(result.jac)),
             'seconds':monotonic()-start}
        rows.append(row)
        (ROOT/f'multistar_{args.seedset}_{args.cutoff}.json').write_text(json.dumps(rows,indent=2))
        print(json.dumps({k:row[k] for k in ['seed','validation','search_value','iterations','gradient_norm','seconds']}),flush=True)


if __name__=='__main__': main()


==> anc/code/project_lower_interior.py <==
"""Refine numerical coefficient equalities before exact rational reconstruction.

Uses the minimum Frobenius-norm correction to Gram matrices. This is numerical
preprocessing only; exact equations, positive minors and the full identity must
still be verified by the certificate programs.
"""
import argparse
import json
from fractions import Fraction as F
from pathlib import Path
import numpy as np
from scipy.linalg import cho_factor,cho_solve
from scipy.sparse import coo_matrix

ROOT = Path(__file__).parent


def project(problem_file,interior_file):
    data = json.loads((ROOT/problem_file).read_text())
    result = json.loads((ROOT/interior_file).read_text())
    source = data['matrix']
    rows,cols,values = [],[],[]
    for i,row in enumerate(source):
        for j,v in enumerate(row[3:]):
            if v=='0': continue
            rows.append(i)
            cols.append(j)
            values.append(float(F(v)))
    G = coo_matrix((values,(rows,cols)),shape=(len(source),len(data['pairs']))).tocsr()
    rhs = np.array([float(F(row[0])+F(str(result['a']))*F(row[1])+F(str(result['b']))*F(row[2])) for row in source])
    row_scales = np.maximum(1,np.asarray(abs(G).max(axis=1).toarray()).ravel())
    G = G.multiply(1/row_scales[:,None]).tocsr()
    rhs /= row_scales
    inverse_weights = np.array([1.0 if i==j else 0.5 for k,i,j in data['pairs']])
    weighted = G.multiply(inverse_weights[None,:]).tocsr()
    normal = (weighted@G.T).toarray()
    factor = cho_factor(normal,lower=True)
    original = np.array(result['coefficients'])
    coefficients = original.copy()
    residuals = []
    for iteration in range(3):
        residual = rhs-G@coefficients
        residuals.append(float(max(abs(residual))))
        coefficients += weighted.T@cho_solve(factor,residual)
    blocks = [np.zeros((n,n)) for n in data['block_sizes']]
    for value,(k,i,j) in zip(coefficients,data['pairs']): blocks[k][i,j] = blocks[k][j,i] = value
    eigenvalues = [np.linalg.eigvalsh(M).tolist() for M in blocks]
    diagnostics = {'initial_scaled_residual':residuals[0],'final_scaled_residual':float(max(abs(rhs-G@coefficients))),
                   'maximum_coordinate_correction':float(max(abs(coefficients-original))),
                   'minimum_eigenvalues':[min(v) for v in eigenvalues],'residual_history':residuals,
                   'source_interior':interior_file,'method':'minimum Frobenius-norm affine projection; floating point only'}
    report = {**result,'coefficients':coefficients.tolist(),'blocks':[M.tolist() for M in blocks],
              'eigenvalues':eigenvalues,'affine_projection':diagnostics,'source_problem':problem_file}
    path = ROOT/interior_file.replace('.json','_projected.json')
    temporary = path.with_suffix('.tmp')
    temporary.write_text(json.dumps(report,indent=2))
    temporary.replace(path)
    print(json.dumps(diagnostics,indent=2),flush=True)


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--problem',required=True)
    parser.add_argument('--interior',required=True)
    args = parser.parse_args()
    project(args.problem,args.interior)


==> anc/code/rational_sos_search.py <==
"""Experimental rational SOS: denominator (|grad log f|^2 + tau)^2.

No numerical output of this script is a proof certificate.
"""
import json
from pathlib import Path
from time import monotonic
import numpy as np
import sympy as sp
import cvxpy as cp
from lower_bound_search import weighted_monomials

ROOT = Path(__file__).parent


def build():
    start = monotonic()
    jets = [(i,n-i) for n in range(1,5) for i in range(n,-1,-1)]
    z = sp.symbols(' '.join(f'u{i}{j}' for i,j in jets),real=True)
    tau = sp.Symbol('tau',real=True)
    p,q,a,b,c,d,e,f,g = z[:9]
    lookup = dict(zip(jets,z))
    variables = (*z,tau)
    r = p*p+q*q
    B = r+tau
    D = d*d+3*e*e+3*f*f+g*g-2*(a**3+c**3+3*b*b*(a+c))
    Q = a*a+2*b*b+c*c
    complex_variables = [p+sp.I*q,p-sp.I*q,a+c,a-c+2*sp.I*b,a-c-2*sp.I*b,d+f+sp.I*(e+g),d+f-sp.I*(e+g),d-3*f+sp.I*(3*e-g),d-3*f-sp.I*(3*e-g),tau]
    weights, spins = [1,1,2,2,2,3,3,3,3,2],[1,-1,0,2,-2,1,-1,3,-3,0]

    def vectors(weight, spin, filter_TA=False):
        result = []
        for exponents in weighted_monomials(weights,weight):
            if sum(x*y for x,y in zip(exponents,spins)) != spin: continue
            if filter_TA and sum(exponents[2:5]) and sum(exponents[5:9]): continue
            value = sp.expand(sp.prod(x**k for x,k in zip(complex_variables,exponents)))
            vector = (sp.re(value).expand(),sp.im(value).expand())
            if vector not in result: result.append(vector)
        return result

    def derivative(poly,axis):
        return sp.expand(sum(sp.diff(poly,z[k])*lookup[i+(axis==0),j+(axis==1)] for k,(i,j) in enumerate(jets[:9])))

    def divergence(vector): return sp.expand(derivative(vector[0],0)+derivative(vector[1],1)+p*vector[0]+q*vector[1])
    dr = (2*(a*p+b*q),2*(b*p+c*q))
    vector_fields = vectors(7,1)
    constraints = [sp.Poly(sp.expand(B*divergence(J)-J[0]*dr[0]-J[1]*dr[1]),*variables).as_dict() for J in vector_fields]
    blocks = [vectors(5,s,True) for s in [1,3,5]]
    scalar = vectors(4,0)
    for component in [0,1]:
        raw = list(dict.fromkeys(v[component] for v in scalar if v[component] != 0))
        independent = []
        for poly in raw:
            if poly not in independent and -poly not in independent: independent.append(poly)
        if independent: blocks.append([(poly,0) for poly in independent])
    blocks.extend(vectors(4,s) for s in [2,4])
    factors = [1]*3+[tau]*(len(blocks)-3)
    polynomials = [sp.Poly(sp.expand(poly),*variables).as_dict() for poly in [B*B*D,-2*tau*B*B*Q,tau*tau*B*B*r]]
    pairs = []
    for block, (features,factor) in enumerate(zip(blocks,factors)):
        for i,left in enumerate(features):
            for j in range(i,len(features)):
                right = features[j]
                pairs.append((block,i,j))
                polynomials.append(sp.Poly(sp.expand(factor*(1 if i==j else 2)*(left[0]*right[0]+left[1]*right[1])),*variables).as_dict())
    monomials = sorted(set().union(*(set(x) for x in constraints+polynomials)))
    C = sp.Matrix([[poly.get(m,0) for poly in constraints] for m in monomials])
    H = sp.Matrix([[poly.get(m,0) for poly in polynomials] for m in monomials])
    print('polynomials built',len(monomials),'constraints',C.shape,'block sizes',[len(x) for x in blocks],'elapsed',monotonic()-start,flush=True)
    L = sp.Matrix.hstack(*C.T.nullspace()).T
    reduced = L*H
    _, rows = reduced.T.rref()
    reduced = reduced[list(rows),:]
    def serialize(poly): return [[list(m),str(v)] for m,v in sorted(sp.Poly(poly,*variables).as_dict().items())]
    data = {'matrix':[[str(x) for x in row] for row in reduced.tolist()],'pairs':pairs,'block_sizes':[len(x) for x in blocks], 'features':[[[serialize(p) for p in feature] for feature in block] for block in blocks], 'vector_fields':[[serialize(p) for p in field] for field in vector_fields], 'jet_multiindices':jets}
    (ROOT/'rational_sos_problem.json').write_text(json.dumps(data))
    print('reduced',reduced.shape,'elapsed',monotonic()-start,flush=True)
    return data


if __name__ == '__main__':
    path = ROOT/'rational_sos_problem.json'
    data = json.loads(path.read_text()) if path.exists() else build()
    matrix = np.array([[float(sp.Rational(x)) for x in row] for row in data['matrix']])
    row_scale = np.maximum(1,np.max(abs(matrix),axis=1))
    matrix = matrix/row_scale[:,None]
    a,b = cp.Variable(),cp.Variable()
    blocks = [cp.Variable((n,n),symmetric=True) for n in data['block_sizes']]
    coeff = cp.hstack([blocks[k][i,j] for k,i,j in data['pairs']])
    constraints = [matrix[:,3:]@coeff == matrix[:,0]+a*matrix[:,1]+b*matrix[:,2]]+[M >> 0 for M in blocks]
    problem = cp.Problem(cp.Maximize(2*a-b),constraints)
    problem.solve(solver='CLARABEL',tol_gap_abs=1e-8,tol_gap_rel=1e-8,tol_feas=1e-8,max_iter=250)
    result = {'status':problem.status,'a':float(a.value),'b':float(b.value),'c':float(problem.value),'blocks':[M.value.tolist() for M in blocks],'minimum_eigenvalues':[float(np.linalg.eigvalsh(M.value).min()) for M in blocks]}
    (ROOT/'rational_sos_search.json').write_text(json.dumps(result,indent=2))
    print(json.dumps({k:v for k,v in result.items() if k!='blocks'}),flush=True)


==> anc/code/reduce_higher_lower.py <==
"""Restrict candidate null directions to obtain strictly positive Gram blocks.

The proposed restrictions are search choices, not a proof of optimality or of
forced nullity. Any final certificate is checked in the full jet variables.
"""
import argparse
import json
from fractions import Fraction as F
from pathlib import Path
import numpy as np
import sympy as sp
from flint import fmpq_mat
from scipy.linalg import qr
from higher_lower_search import solve

ROOT = Path(__file__).parent


def reduce(power,interior,source=None,name=None):
    data = json.loads((ROOT/(source or f'higher_lower_{power}_problem.json')).read_text())
    numerical = json.loads((ROOT/interior).read_text())
    transforms,diagnostics = [],[]
    for M in numerical['blocks']:
        M = np.array(M)
        keep = np.where(np.diag(M)>1e-7)[0].tolist()
        eigen,vectors = np.linalg.eigh(M[np.ix_(keep,keep)])
        kernels = []
        raw = vectors[:,eigen<=1e-8].T
        pivots = qr(raw,pivoting=True,mode='economic')[2][:len(raw)] if len(raw) else []
        canonical = np.linalg.solve(raw[:,pivots],raw) if len(raw) else []
        for v in canonical:
            rational = [F(float(x)).limit_denominator(16) for x in v]
            if max(abs(float(a)-b) for a,b in zip(rational,v))<1e-3: kernels.append(rational)
        columns = sp.Matrix(kernels).nullspace() if kernels else [sp.eye(len(keep))[:,i] for i in range(len(keep))]
        P = sp.zeros(len(M),len(columns))
        for j,column in enumerate(columns):
            for i,value in zip(keep,column): P[i,j] = value
        transforms.append(P)
        diagnostics.append({'kept_coordinates':keep,'proposed_kernel_vectors':[[str(x) for x in v] for v in kernels]})
    pairs = [(k,i,j) for k,P in enumerate(transforms) for i in range(P.cols) for j in range(i,P.cols)]
    transform = sp.zeros(len(data['pairs']),len(pairs))
    for ell,(block,i,j) in enumerate(pairs):
        P = transforms[block]
        for row,(k,a,b) in enumerate(data['pairs']):
            if k!=block: continue
            transform[row,ell] = P[a,i]*P[b,j]+(P[a,j]*P[b,i] if i!=j else 0)
    matrix = fmpq_mat([[v for v in row] for row in data['matrix']])
    lift = sp.zeros(matrix.ncols(),3+len(pairs))
    lift[:3,:3] = sp.eye(3)
    lift[3:,3:] = transform
    result = matrix*fmpq_mat([[str(v) for v in row] for row in lift.tolist()])
    result,rank = result.rref()
    rows = [[str(result[i,j]) for j in range(result.ncols())] for i in range(rank)]

    def combine(block,P,j,component):
        poly = {}
        for i,feature in enumerate(block):
            coeff = F(str(P[i,j]))
            if not coeff: continue
            for m,v in feature[component]: poly[tuple(m)] = poly.get(tuple(m),F(0))+coeff*F(v)
        return [[list(m),str(v)] for m,v in sorted(poly.items()) if v]

    features = [[[combine(block,P,j,component) for component in [0,1]] for j in range(P.cols)] for block,P in zip(data['features'],transforms)]
    name = name or f'higher_lower_{power}_reduced'
    report = {**data,'name':name,'matrix':rows,'pairs':pairs,
              'block_sizes':[P.cols for P in transforms],'features':features,'facial_search_restrictions':diagnostics,
              'feature_transforms':[[[str(v) for v in row] for row in P.tolist()] for P in transforms]}
    (ROOT/f'{name}_problem.json').write_text(json.dumps(report))
    print('reduced block sizes',report['block_sizes'],'equations',len(rows),'variables',len(pairs),flush=True)
    return report


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--power',type=int,default=3)
    parser.add_argument('--interior',default='higher_lower_3_interior_0_9.json')
    parser.add_argument('--value',default=None)
    parser.add_argument('--source',default=None)
    parser.add_argument('--name',default=None)
    args = parser.parse_args()
    data = reduce(args.power,args.interior,args.source,args.name)
    solve(data,args.value)


==> anc/code/refine_lower_search.py <==
"""Find positive-definite interiors at fixed rational K and lambda.

Floating-point discovery only. Exact verification is separate.
"""
import json
from fractions import Fraction
from pathlib import Path
import numpy as np
from scipy.optimize import minimize

ROOT = Path(__file__).parent
problem = json.loads((ROOT / "lower_sos_problem.json").read_text())
matrix = np.array([[float(Fraction(v)) for v in row] for row in problem["reduced_matrix"]])
D, G = matrix[:, 0], matrix[:, 1:]
seed = json.loads((ROOT / "lower_sos_search.json").read_text())[0]["x"][2:]

for K_text, lam_text, filename in [
    ("9/8", "-1/3", "lower_sos_interior.json"),
    ("2243/2000", "-6583/20000", "lower_sos_stronger_interior.json"),
]:
    K, lam = float(Fraction(K_text)), float(Fraction(lam_text))
    v = np.array([-1, 2*lam-.5, lam-.5, lam])

    def eigenvalues(y):
        Q, S = np.zeros((4, 4)), np.zeros((3, 3))
        for value, (block, i, j) in zip(y, problem["pairs"]):
            [Q, S][block][i, j] = [Q, S][block][j, i] = value
        return np.r_[np.linalg.eigvalsh(Q - np.outer(v, v)), np.linalg.eigvalsh(S)]

    result = minimize(
        lambda y: -y[-1], np.r_[seed, -1e-4 if K_text == "9/8" else -1e-5],
        method="SLSQP",
        constraints=[
            {"type": "eq", "fun": lambda y: G @ y[:-1] - K*D},
            {"type": "ineq", "fun": lambda y: eigenvalues(y[:-1]) - y[-1]},
        ],
        options={"ftol": 1e-13, "maxiter": 3000 if K_text == "9/8" else 2000},
    )
    report = {"K": K_text, "lambda": lam_text, "gram": result.x[:-1].tolist(), "margin": float(result.x[-1]), "optimizer_success": bool(result.success), "message": str(result.message)}
    (ROOT / filename).write_text(json.dumps(report, indent=2))
    print(filename, "numerical margin", report["margin"], report["message"], flush=True)


==> anc/code/refine_rational_sos.py <==
"""Remove numerically identified null coordinates and seek strict interiors.

This is discovery; omitted directions are harmless only after exact verification.
"""
import json
from pathlib import Path
import numpy as np
import sympy as sp
import cvxpy as cp

ROOT = Path(__file__).parent
data = json.loads((ROOT/'rational_sos_problem.json').read_text())
matrix = sp.Matrix([[sp.Rational(x) for x in row] for row in data['matrix']])
drop = [[7,9,12],[6,8],[3],[5,7,8],[],[6],[3]]
keep = [[i for i in range(n) if i not in skip] for n,skip in zip(data['block_sizes'],drop)]
pairs = [(k,i,j) for k,ids in enumerate(keep) for i in range(len(ids)) for j in range(i,len(ids))]
columns = [data['pairs'].index([k,keep[k][i],keep[k][j]])+3 for k,i,j in pairs]
reduced = matrix[:,[0,1,2]+columns]
_, rows = reduced.T.rref()
reduced = reduced[list(rows),:]
report = {'matrix':[[str(x) for x in row] for row in reduced.tolist()],'pairs':pairs,'keep':keep,'block_sizes':list(map(len,keep))}
(ROOT/'rational_sos_reduced.json').write_text(json.dumps(report,indent=2))
R = np.array(reduced,dtype=float)
R /= np.maximum(1,np.max(abs(R),axis=1))[:,None]
print('reduced',reduced.shape,report['block_sizes'],flush=True)
for value in ['8993/10000','4497/5000']:
    c = float(sp.Rational(value))
    matrices = [cp.Variable((n,n),symmetric=True) for n in report['block_sizes']]
    epsilon = cp.Variable()
    coefficients = cp.hstack([matrices[k][i,j] for k,i,j in pairs])
    constraints = [R[:,3:]@coefficients==R[:,0]+c*(R[:,1]+R[:,2])]+[M-epsilon*np.eye(n)>>0 for M,n in zip(matrices,report['block_sizes'])]
    problem = cp.Problem(cp.Maximize(epsilon),constraints)
    problem.solve(solver='CLARABEL',tol_gap_abs=1e-11,tol_gap_rel=1e-11,tol_feas=1e-11,max_iter=400)
    result = {'a':value,'b':value,'status':problem.status,'margin':float(epsilon.value),'coefficients':coefficients.value.tolist(),'blocks':[M.value.tolist() for M in matrices]}
    name = 'rational_sos_reduced_'+str(c)[2:]+'.json'
    (ROOT/name).write_text(json.dumps(result,indent=2))
    print(name,problem.status,epsilon.value,[float(np.linalg.eigvalsh(M.value).min()) for M in matrices],flush=True)


==> anc/code/refine_sixth_power.py <==
"""Continue a sixth-power candidate with more modes; retain rational data."""
import json
from pathlib import Path
from time import monotonic
import numpy as np
from scipy.optimize import minimize
from sixth_power_search import SixthPower

ROOT=Path(__file__).parent


def main():
    old=min(json.loads((ROOT/'sixth_power_search_49.json').read_text()),key=lambda r:r['validation']['ratio'])
    old_model=SixthPower(49,64)
    co=np.array(old['x'][1:])/old_model.orbits.scale/old['x'][0]
    mapping={tuple(k):a for k,a in zip(old['keys'],co)}
    rows=[]
    for cutoff,grid in [(100,96),(196,128),(400,160)]:
        model=SixthPower(cutoff,grid); orb=model.orbits
        x=np.array([mapping.get(tuple(k),0) for k in orb.keys])*orb.scale
        def objective(x):
            v,g=model.evaluate(np.r_[1,x]); return v,g[1:]
        start=monotonic()
        res=minimize(objective,x,jac=True,method='BFGS',options={'maxiter':700,'gtol':1e-11})
        co=res.x/orb.scale
        mapping={tuple(k):a for k,a in zip(orb.keys,co)}
        row={'cutoff':cutoff,'grid':grid,'keys':orb.keys,'amplitudes':co.tolist(),
             'validation':SixthPower(cutoff,2*grid).evaluate(np.r_[1,res.x],False),
             'search_value':float(res.fun),'gradient_norm':float(np.linalg.norm(res.jac)),
             'iterations':int(res.nit),'success':bool(res.success),
             'nonconstant_l1_norm':float(np.dot(np.abs(co),orb.count)),
             'seconds':monotonic()-start}
        rows.append(row)
        (ROOT/'refined_sixth_power.json').write_text(json.dumps(rows,indent=2))
        print(json.dumps({k:row[k] for k in ['cutoff','validation','gradient_norm','iterations','nonconstant_l1_norm','seconds']}),flush=True)
    den=10**15
    amplitudes=np.rint(co*den).astype(np.int64)
    data={'description':'f_R proportional to g^6 exp(-|x|^2/(2R^2)), with g=1+sum A_mn/den cos(k_mn.x)',
          'metric':'k(m,n)=(m-n/2,sqrt(3)*n/2)','cosine_denominator':den,'constant':1,
          'power':6,'cutoff':cutoff,'euclidean_R':100000000,
          'modes':[[int(m),int(n),int(amplitudes[j])] for (m,n),j in zip(orb.model.modes,orb.index) if amplitudes[j]!=0]}
    (ROOT/'third_upper_density.json').write_text(json.dumps(data,indent=2))


if __name__=='__main__':main()


==> anc/code/search_extended.py <==
"""Optional extended symmetric-shell search; results remain exploratory."""
import json
from pathlib import Path
import numpy as np
from scipy.optimize import minimize
from explore import FourierQuotient, shells


if __name__ == "__main__":
    root = Path(__file__).parent
    rows = json.loads((root / "exploration.json").read_text())
    previous = np.array(rows[-1]["amplitudes"])
    for cutoff in [25, 36, 49, 64]:
        modes, norms, groups = shells(cutoff)
        model = FourierQuotient(modes, groups, grid=96)
        seed = np.pad(previous, (0, len(norms) - len(previous)))
        result = minimize(lambda x: model.evaluate(x, gradient=True), seed, jac=True, method="BFGS", options={"gtol": 1e-8, "maxiter": 400})
        previous = result.x
        row = {"norms": norms, "amplitudes": result.x.tolist(), "success": bool(result.success), "gradient_norm": float(np.linalg.norm(result.jac)), "validation": FourierQuotient(modes, groups, grid=192).evaluate(result.x)}
        rows.append(row)
        (root / "extended_exploration.json").write_text(json.dumps(rows, indent=2))
        print(json.dumps(row), flush=True)


==> anc/code/second_lower_search.py <==
"""Explore a stronger Cauchy step allowing a quartic nonnegative remainder."""
import json
from pathlib import Path
import numpy as np
import sympy as sp
import cvxpy as cp
from lower_bound_search import weighted_monomials

ROOT = Path(__file__).parent


def fourth_problem():
    jets = [(i, n-i) for n in range(1, 5) for i in range(n, -1, -1)]
    z = sp.symbols(' '.join(f'u{i}{j}' for i, j in jets))
    lookup = {key: i for i, key in enumerate(jets)}
    weights = [i+j for i, j in jets]
    fourth = [m for m in weighted_monomials(weights, 4) if sum(m[i]*jets[i][0] for i in range(len(jets))) % 2 == 0]
    positions = {m: i for i, m in enumerate(fourth)}
    columns = []
    for m in weighted_monomials(weights, 3):
        for axis in [0, 1]:
            if (sum(m[i]*jets[i][0] for i in range(len(jets))) + (axis == 0)) % 2: continue
            col = [0]*len(fourth)
            key = list(m)
            key[axis] += 1
            col[positions[tuple(key)]] += 1
            for i, power in enumerate(m):
                if not power: continue
                x, y = jets[i]
                key = list(m)
                key[i] -= 1
                key[lookup[x+(axis == 0), y+(axis == 1)]] += 1
                col[positions[tuple(key)]] += power
            columns.append(col)
    C = sp.Matrix(columns).T
    L = sp.Matrix.hstack(*C.T.nullspace()).T
    p,q,a,b,c,d,e,f,g = z[:9]
    tau, r = a+c, p*p+q*q
    V = [(d+f,e+g), (tau*p,tau*q), ((a-c)*p+2*b*q,2*b*p-(a-c)*q), (r*p,r*q)]
    polynomials = [a*a+2*b*b+c*c] + [p*x+q*y for x,y in V] + [tau*tau,2*tau*r,r*r,(a-c)**2+4*b*b,2*((a-c)*(p*p-q*q)+4*b*p*q),r*r]
    B = sp.Matrix.hstack(*[sp.Matrix([sp.Poly(poly,*z).as_dict().get(m,0) for m in fourth]) for poly in polynomials])
    R = L*B
    _, pivots = R.T.rref()
    R = R[list(pivots),:]
    return R


def solve():
    data = json.loads((ROOT/'lower_sos_problem.json').read_text())
    R6 = np.array([[float(sp.Rational(v)) for v in row] for row in data['reduced_matrix']])
    exact4 = fourth_problem()
    R4 = np.array(exact4,dtype=float)
    K, v = cp.Variable(), cp.Variable(4)
    M, S, B, C = cp.Variable((4,4),symmetric=True), cp.Variable((3,3),symmetric=True), cp.Variable((2,2),symmetric=True), cp.Variable((2,2),symmetric=True)
    coef6 = cp.hstack([[M,S][block][i,j] for block,i,j in data['pairs']])
    coef4 = cp.hstack([B[0,0],B[0,1],B[1,1],C[0,0],C[0,1],C[1,1]])
    schur = cp.bmat([[M,cp.reshape(v,(4,1),order='C')],[cp.reshape(v,(1,4),order='C'),np.ones((1,1))]])
    constraints = [R6[:,1:]@coef6 == K*R6[:,0], R4[:,1:5]@v - R4[:,0] == R4[:,5:]@coef4, schur >> 0, S >> 0, B >> 0, C >> 0]
    problem = cp.Problem(cp.Minimize(K),constraints)
    problem.solve(solver='CLARABEL',tol_gap_abs=1e-11,tol_gap_rel=1e-11,tol_feas=1e-11,max_iter=300)
    out = {'status':problem.status,'K':float(K.value),'v':v.value.tolist(),'M':M.value.tolist(),'S':S.value.tolist(),'B':B.value.tolist(),'C':C.value.tolist(),'fourth_matrix':[[str(x) for x in row] for row in exact4.tolist()],'sixth_coefficients':coef6.value.tolist()}
    (ROOT/'second_lower_search.json').write_text(json.dumps(out,indent=2))
    print(json.dumps({k:out[k] for k in ['status','K','v','B','C']}),flush=True)


if __name__ == '__main__': solve()


==> anc/code/sixth_power_search.py <==
"""Search f=g^6, allowing zeros and sign changes in g (exploration only).

The weighted I,Q,D integrands are polynomials, so the apparent singularities
of log f can be eliminated algebraically before numerical integration.
An admissibility/continuity proof is still required for any candidate with zeros.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
import numpy as np
from scipy.optimize import minimize
from multistar_search import OrbitFFT

ROOT=Path(__file__).parent


class SixthPower:
    def __init__(self, cutoff=49, grid=64):
        self.orbits=OrbitFFT(cutoff,grid)
        model=self.orbits.model
        self.grid=grid
        k=model.m-.5*model.n; l=np.sqrt(3)/2*model.n
        self.mult=np.array([np.ones_like(k),1j*k,1j*l,-k*k,-k*l,-l*l,
                            -1j*k**3,-1j*k*k*l,-1j*k*l*l,-1j*l**3])

    def evaluate(self,x,gradient=True):
        orb=self.orbits; model=orb.model; N=self.grid
        co=(x[1:]/orb.scale)[orb.index]
        spec=np.zeros((N,N),dtype=complex)
        spec[0,0]=x[0]*N*N
        spec[model.indices]=co*N*N/2
        spec[model.opposites]=co*N*N/2
        g,sx,sy,hxx,hxy,hyy,txxx,txxy,txyy,tyyy=np.fft.ifft2(self.mult*spec,axes=(-2,-1)).real
        bx=g*hxx-sx*sx; by=g*hxy-sx*sy; bz=g*hyy-sy*sy
        cx=g*g*txxx-3*g*hxx*sx+2*sx**3
        cy=g*g*txxy-g*(hxx*sy+2*hxy*sx)+2*sx*sx*sy
        cz=g*g*txyy-g*(hyy*sx+2*hxy*sy)+2*sx*sy*sy
        cw=g*g*tyyy-3*g*hyy*sy+2*sy**3
        s2=sx*sx+sy*sy; b2=bx*bx+2*by*by+bz*bz
        ip=36*g**4*s2
        qp=36*g*g*b2
        dp=36*(cx*cx+3*cy*cy+3*cz*cz+cw*cw-12*(bx**3+bz**3+3*by*by*(bx+bz)))
        I,Q,D=map(np.mean,[ip,qp,dp]); ratio=I*D/Q**2
        if not gradient:
            Z=np.mean(g**6)
            return {'ratio':float(ratio),'I':float(I/Z),'Q':float(Q/Z),'D':float(D/Z),
                    'g_min':float(g.min()),'g_max':float(g.max())}
        ci,cq,cd=D/Q**2,-2*ratio/Q,I/Q**2
        ax=72*cq*g*g*bx-1296*cd*(bx*bx+by*by)
        ay=144*cq*g*g*by-2592*cd*by*(bx+bz)
        az=72*cq*g*g*bz-1296*cd*(bz*bz+by*by)
        vx,vy,vz,vw=72*cd*cx,216*cd*cy,216*cd*cz,72*cd*cw
        dg=144*ci*g**3*s2+72*cq*g*b2+ax*hxx+ay*hxy+az*hyy
        dg+=vx*(2*g*txxx-3*hxx*sx)+vy*(2*g*txxy-hxx*sy-2*hxy*sx)
        dg+=vz*(2*g*txyy-hyy*sx-2*hxy*sy)+vw*(2*g*tyyy-3*hyy*sy)
        dx=72*ci*g**4*sx-2*ax*sx-ay*sy
        dx+=vx*(-3*g*hxx+6*sx*sx)+vy*(-2*g*hxy+4*sx*sy)+vz*(-g*hyy+2*sy*sy)
        dy=72*ci*g**4*sy-ay*sx-2*az*sy
        dy+=vy*(-g*hxx+2*sx*sx)+vz*(-2*g*hxy+4*sx*sy)+vw*(-3*g*hyy+6*sy*sy)
        partials=np.array([dg,dx,dy,g*ax-g*(3*sx*vx+sy*vy),g*ay-2*g*(sx*vy+sy*vz),
                           g*az-g*(sx*vz+3*sy*vw),g*g*vx,g*g*vy,g*g*vz,g*g*vw])
        adj=np.sum(self.mult.conjugate()*np.fft.fft2(partials,axes=(-2,-1)),axis=0)/(N*N)
        grad=np.r_[adj[0,0].real,np.bincount(orb.index,weights=adj[model.indices].real)/orb.scale]
        return ratio,grad


if __name__=='__main__':
    ap=argparse.ArgumentParser(); ap.add_argument('--cutoff',type=int,default=49)
    ap.add_argument('--grid',type=int,default=64); args=ap.parse_args()
    model=SixthPower(args.cutoff,args.grid); orb=model.orbits
    rng=np.random.default_rng(6451)
    check=np.r_[1,rng.normal(size=len(orb.keys))*.01]
    v=rng.normal(size=len(check)); eps=1e-6
    val,grad=model.evaluate(check)
    fd=(model.evaluate(check+eps*v,False)['ratio']-model.evaluate(check-eps*v,False)['ratio'])/(2*eps)
    print('gradient check',fd,float(grad@v),flush=True)
    assert abs(fd-grad@v)<1e-5*max(1,abs(fd))
    seeds=[]
    for a in [.1,.3,.7,1.5,-.3,-1.]:
        seeds.append((f'q1_{a}',np.r_[1,np.where(orb.q==1,a,0.)*orb.scale]))
    for j in range(14):
        co=rng.normal(size=len(orb.keys))*(orb.q<=13)/np.maximum(orb.q,1)**.7
        seeds.append((f'random{j}',np.r_[rng.uniform(0,1),co*orb.scale]))
    rows=[]
    for label,startx in seeds:
        start=monotonic()
        res=minimize(model.evaluate,startx,jac=True,method='BFGS',options={'maxiter':600,'gtol':2e-8})
        row={'seed':label,'cutoff':args.cutoff,'grid':args.grid,'x':res.x.tolist(),
             'keys':orb.keys,'search_value':float(res.fun),
             'validation':SixthPower(args.cutoff,2*args.grid).evaluate(res.x,False),
             'success':bool(res.success),'iterations':int(res.nit),
             'gradient_norm':float(np.linalg.norm(res.jac)),'seconds':monotonic()-start}
        rows.append(row)
        (ROOT/f'sixth_power_search_{args.cutoff}.json').write_text(json.dumps(rows,indent=2))
        print(json.dumps({k:row[k] for k in ['seed','validation','iterations','gradient_norm','seconds']}),flush=True)


==> anc/code/sparse_tensor_search.py <==
"""Sparse FLINT implementation of the trace-sensitive polynomial search.

Preserves tensor_lower_search.py. Coefficient equations are discovered at uy=0;
every accepted certificate must reconstruct and verify the full jet identity.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
from flint import fmpq, fmpq_mat, fmpq_mpoly_ctx
from lower_bound_search import weighted_monomials
from tensor_lower_search import problem_name

ROOT = Path(__file__).parent


def build(power,curvature='1',trace_weight='0',cross_weight='0'):
    start = monotonic()
    assert power%2==0
    jets = [(i,n-i) for n in range(1,5) for i in range(n,-1,-1)]
    ctx = fmpq_mpoly_ctx.get([f'u{i}{j}' for i,j in jets]+['tau'])
    var = list(ctx.gens())
    zero,one = ctx.constant(0),ctx.constant(1)
    p,q,a,b,c,d,e,f,g = var[:9]
    tau = var[-1]
    cv = [(p,q),(p,-q),(a+c,zero),(a-c,2*b),(a-c,-2*b),(d+f,e+g),(d+f,-e-g),(d-3*f,3*e-g),(d-3*f,g-3*e),(tau,zero)]
    weights,spins = [1,1,2,2,2,3,3,3,3,2],[1,-1,0,2,-2,1,-1,3,-3,0]
    cached = {(i,0):(one,zero) for i in range(len(cv))}
    def multiply(left,right): return (left[0]*right[0]-left[1]*right[1],left[0]*right[1]+left[1]*right[0])
    def encoded(P): return [[list(map(int,m)),str(v)] for m,v in sorted(P.to_dict().items())]
    def key(pair): return tuple(tuple(sorted(P.to_dict().items())) for P in pair)
    def vectors(weight,spin):
        out,seen = [],set()
        for ex in weighted_monomials(weights,weight):
            if sum(x*y for x,y in zip(ex,spins))!=spin or sum(ex[5:9])>1 or sum(ex[:-1])==0: continue
            pair = (one,zero)
            for i,n in enumerate(ex):
                if not n: continue
                for k in range(1,n+1):
                    if (i,k) not in cached: cached[i,k] = multiply(cached[i,k-1],cv[i])
                pair = multiply(pair,cached[i,n])
            token = key(pair)
            if token not in seen: seen.add(token); out.append(pair)
        return out
    def derivative(P,axis): return sum((P.derivative(k)*var[jets.index((i+(axis==0),j+(axis==1)))] for k,(i,j) in enumerate(jets[:9])),zero)
    def divergence(J): return derivative(J[0],0)+derivative(J[1],1)+p*J[0]+q*J[1]
    def scalar(P): return {m:v for m,v in P.to_dict().items() if m[1]==0}
    lam,eta,nu = map(fmpq,[curvature,trace_weight,cross_weight])
    kappa = lam/2+eta
    assert lam>0 and kappa>0 and 4*kappa>nu*nu
    delta = 1-nu*nu/(4*kappa)
    r,h = p*p+q*q,a+c
    Q = a*a+2*b*b+c*c
    D = d*d+3*e*e+3*f*f+g*g-2*(a**3+c**3+3*b*b*(a+c))
    H = (r+tau)**2+lam*Q+eta*h*h+nu*(r+tau)*h
    exponent = power//2
    gradient = [derivative(H,axis) for axis in [0,1]]
    fields = vectors(2*power+1,1)
    constraints = [scalar(H*divergence(J)-(exponent-1)*sum((x*y for x,y in zip(J,gradient)),zero)) for J in fields]
    blocks,tau_powers = [],[]
    for weight,tp in [(power+3,0),(power+2,1)]:
        for spin in range(weight%2,weight+1,2):
            features = vectors(weight,spin)
            if spin:
                if features: blocks.append(features); tau_powers.append(tp)
            else:
                for component in [0,1]:
                    independent = []
                    for pair in features:
                        P = pair[component]
                        if not P.is_zero() and P not in independent and -P not in independent: independent.append(P)
                    if independent: blocks.append([(P,zero) for P in independent]); tau_powers.append(tp)
    polynomials = [scalar(P) for P in [H**exponent*D,-2*tau*H**exponent*Q,tau*tau*H**exponent*r]]
    pairs = []
    for k,(features,tp) in enumerate(zip(blocks,tau_powers)):
        for i,left in enumerate(features):
            for j in range(i,len(features)):
                pairs.append((k,i,j))
                polynomials.append(scalar(tau**tp*(1 if i==j else 2)*sum((x*y for x,y in zip(left,features[j])),zero)))
    columns = constraints+polynomials
    monomials = sorted(set().union(*(set(P) for P in columns)))
    indices = {m:i for i,m in enumerate(monomials)}
    matrix = fmpq_mat(len(monomials),len(columns))
    for j,P in enumerate(columns):
        for m,v in P.items(): matrix[indices[m],j] = v
    print('built sparse',power,'rows',len(monomials),'fields',len(fields),'blocks',list(map(len,blocks)),'columns',matrix.ncols(),'seconds',monotonic()-start,flush=True)
    reduced,rank = matrix.rref()
    nc = len(constraints)
    rows = [[str(reduced[i,j]) for j in range(nc,matrix.ncols())] for i in range(rank) if all(reduced[i,j]==0 for j in range(nc))]
    name = problem_name(power,curvature,trace_weight,cross_weight)
    data = {'name':name,'power':exponent,'matrix':rows,'pairs':pairs,'block_sizes':list(map(len,blocks)),
            'block_tau_powers':tau_powers,'features':[[[encoded(P) for P in v] for v in block] for block in blocks],
            'vector_fields':[[encoded(P) for P in v] for v in fields],'jet_multiindices':jets,
            'discovery_restriction':'u01=0; reconstruct and verify the full identity separately',
            'basis_restriction':'SOS features and J at most linear in T; sufficient search only',
            'curvature_weight':str(lam),'trace_weight':str(eta),'cross_weight':str(nu),'denominator_lower_factor':str(delta),'denominator_polynomial':encoded(H),
            'builder':'sparse_tensor_search.py; exact FLINT polynomial arithmetic','build_seconds':monotonic()-start}
    path = ROOT/f'{name}_problem.json'
    temporary = path.with_suffix('.tmp')
    temporary.write_text(json.dumps(data))
    temporary.replace(path)
    print('reduced',len(rows),len(rows[0]),'seconds',monotonic()-start,flush=True)
    return data


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--power',type=int,default=6)
    parser.add_argument('--curvature',default='1')
    parser.add_argument('--trace-weight',default='0')
    parser.add_argument('--cross-weight',default='0')
    args = parser.parse_args()
    path = ROOT/f'{problem_name(args.power,args.curvature,args.trace_weight,args.cross_weight)}_problem.json'
    if path.exists(): raise FileExistsError('Refusing to overwrite an existing search problem')
    build(args.power,args.curvature,args.trace_weight,args.cross_weight)


==> anc/code/structured_lower_search.py <==
"""A restricted higher-denominator search using exact polynomial arithmetic.

The previous certificates have SOS features affine in the Hessian and third
derivative, and divergence fields of types 1, A, T, A*A, A*T. Restricting to
these types is a search choice, not a necessary-condition or optimality claim.
Every resulting certificate must pass the full existing exact verifier.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
import sympy as sp
from flint import fmpq_mat
from lower_bound_search import weighted_monomials
from higher_lower_search import solve

ROOT = Path(__file__).parent


def build(power,curvature=None):
    start = monotonic()
    jets = [(i,n-i) for n in range(1,5) for i in range(n,-1,-1)]
    z = sp.symbols(' '.join(f'u{i}{j}' for i,j in jets),real=True)
    tau = sp.Symbol('tau',real=True)
    variables = (*z,tau)
    def poly(expr): return sp.Poly(expr,*variables,domain=sp.QQ)
    zero,one = poly(0),poly(1)
    var = [poly(v) for v in variables]
    p,q,a,b,c,d,e,f,g = z[:9]
    cv = [p+sp.I*q,p-sp.I*q,a+c,a-c+2*sp.I*b,a-c-2*sp.I*b,d+f+sp.I*(e+g),d+f-sp.I*(e+g),d-3*f+sp.I*(3*e-g),d-3*f-sp.I*(3*e-g),tau]
    cv = [sp.Poly(v,*variables,domain=sp.QQ_I) for v in cv]
    weights,spins = [1,1,2,2,2,3,3,3,3,2],[1,-1,0,2,-2,1,-1,3,-3,0]
    cached = {}

    def vectors(weight,spin,fields=False,main=False):
        out,seen = [],set()
        for ex in weighted_monomials(weights,weight):
            if sum(x*y for x,y in zip(ex,spins))!=spin: continue
            h,t = sum(ex[2:5]),sum(ex[5:9])
            if curvature is not None:
                if t>1: continue
            elif fields:
                if t>1 or h+t>2: continue
            elif h+t>1: continue
            if main and curvature is None and ex[0]+ex[1]+ex[-1]==0: continue
            if sum(ex[:-1])==0: continue
            value = sp.Poly(1,*variables,domain=sp.QQ_I)
            for i,n in enumerate(ex):
                if not n: continue
                if (i,n) not in cached: cached[i,n] = cv[i]**n
                value *= cached[i,n]
            terms = value.as_dict()
            pair = tuple(sp.Poly.from_dict({m:coef.as_real_imag()[j] for m,coef in terms.items() if coef.as_real_imag()[j]},variables,domain=sp.QQ) for j in [0,1])
            key = tuple(tuple(v.terms()) for v in pair)
            if key not in seen: seen.add(key); out.append(pair)
        return out

    def derivative(P,axis):
        return sum((P.diff(z[k])*var[jets.index((i+(axis==0),j+(axis==1)))] for k,(i,j) in enumerate(jets[:9])),zero)
    def div(J): return derivative(J[0],0)+derivative(J[1],1)+var[0]*J[0]+var[1]*J[1]
    def scalar(P): return {m:c for m,c in P.as_dict().items() if m[1]==0}
    def encode(P): return [[list(m),str(c)] for m,c in sorted(P.as_dict().items())]
    p,q,a,b,c,d,e,f,g = var[:9]
    t = var[-1]
    r = p*p+q*q
    B = r+t
    D = d*d+3*e*e+3*f*f+g*g-2*(a**3+c**3+3*b*b*(a+c))
    Q = a*a+2*b*b+c*c
    exponent = power
    name = f'structured_lower_{power}'
    if curvature is not None:
        assert power%2==0 and sp.Rational(curvature)>0
        B = B*B+sp.Rational(curvature)*Q
        exponent = power//2
        name = f'curvature_lower_{power}_{str(curvature).replace("/","_").replace(".","_")}'
    dr = [derivative(B,j) for j in [0,1]]
    fields = vectors(2*power+(3 if curvature is None else 1),1,fields=True)
    constraints = [scalar(B*div(J)-(exponent-1)*sum((x*y for x,y in zip(J,dr)),zero)) for J in fields]
    blocks,tau_powers = [],[]
    for weight,tp in [(power+3,0),(power+2,1)]:
        for spin in range(weight%2,weight+1,2):
            features = vectors(weight,spin,main=tp==0)
            if spin:
                if features: blocks.append(features); tau_powers.append(tp)
            else:
                for component in [0,1]:
                    independent = []
                    for v in features:
                        P = v[component]
                        if not P.is_zero and P not in independent and -P not in independent: independent.append(P)
                    if independent: blocks.append([(P,zero) for P in independent]); tau_powers.append(tp)
    polynomials = [scalar(P) for P in [B**exponent*D,-2*t*B**exponent*Q,t*t*B**exponent*r]]
    pairs = []
    for k,(features,tp) in enumerate(zip(blocks,tau_powers)):
        for i,left in enumerate(features):
            for j in range(i,len(features)):
                pairs.append((k,i,j))
                polynomials.append(scalar(t**tp*(1 if i==j else 2)*sum((x*y for x,y in zip(left,features[j])),zero)))
    columns = constraints+polynomials
    monomials = sorted(set().union(*(set(P) for P in columns)))
    matrix = fmpq_mat([[str(P.get(m,0)) for P in columns] for m in monomials])
    print('built',power,'rows',len(monomials),'fields',len(fields),'blocks',list(map(len,blocks)),'columns',matrix.ncols(),'seconds',monotonic()-start,flush=True)
    reduced,rank = matrix.rref()
    nc = len(constraints)
    rows = [[str(reduced[i,j]) for j in range(nc,matrix.ncols())] for i in range(rank) if all(reduced[i,j]==0 for j in range(nc))]
    data = {'name':name,'power':exponent,'matrix':rows,'pairs':pairs,'block_sizes':list(map(len,blocks)),
            'block_tau_powers':tau_powers,'features':[[[encode(P) for P in v] for v in block] for block in blocks],
            'vector_fields':[[encode(P) for P in v] for v in fields],'jet_multiindices':jets,
            'discovery_restriction':'u01=0; reconstruct and verify the full identity separately',
            'basis_restriction':'SOS affine in A,T; J types 1,A,T,A*A,A*T; sufficient search only'}
    if curvature is not None:
        data.update({'curvature_weight':str(curvature),'denominator_polynomial':encode(B),
                     'basis_restriction':'SOS features and J at most linear in T; sufficient search only'})
    (ROOT/f'{name}_problem.json').write_text(json.dumps(data))
    print('reduced',len(rows),len(rows[0]),'seconds',monotonic()-start,flush=True)
    return data


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--power',type=int,default=5)
    parser.add_argument('--value',default=None)
    parser.add_argument('--curvature',default=None)
    parser.add_argument('--build-only',action='store_true')
    args = parser.parse_args()
    name = f'structured_lower_{args.power}' if args.curvature is None else f'curvature_lower_{args.power}_{args.curvature.replace("/","_").replace(".","_")}'
    path = ROOT/f'{name}_problem.json'
    data = json.loads(path.read_text()) if path.exists() else build(args.power,args.curvature)
    if not args.build_only: solve(data,args.value)


==> anc/code/tensor_lower_6_1_0_1_4_align_3_2_ldl_verification.json <==
{
  "status": "exact_full_identity_and_positivity_passed",
  "certificate": "tensor_lower_6_1_0_1_4_align_3_2_certificate.json",
  "lower_bound": "231691/250000",
  "alignment_weight": "3/2",
  "denominator_endpoint_factors": [
    "31/32",
    "7/32"
  ],
  "denominator_power": 3,
  "trace_weight": "0",
  "cross_weight": "1/4",
  "denominator_lower_factor": "7/32",
  "curvature_weight": "1",
  "block_sizes": [
    106,
    85,
    54,
    26,
    9,
    47,
    26,
    64,
    44,
    22,
    8
  ],
  "positive_principal_minors": 491,
  "residual_monomials": 0,
  "divergence_monomials": [
    987,
    987
  ],
  "positivity_method": "exact LDL pivots and all leading principal minors",
  "analytic_condition": "tau > 0; positive-time Gaussian convolutions have all required weighted jet moments"
}

==> anc/code/tensor_lower_search.py <==
"""A trace-sensitive denominator search, adapted from structured_lower_search.py.

The preceding program is preserved. H=(r+tau)^2+lambda*q+eta*h^2+nu*(r+tau)*h,
where h=tr(A). Conditions checked below give H>=delta*(r+tau)^2>0.

SOS features and divergence fields are at most linear in third derivatives.
This is a sufficient search restriction, not an optimality claim.
Every resulting certificate must pass the full existing exact verifier.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
import sympy as sp
from flint import fmpq_mat
from lower_bound_search import weighted_monomials
from higher_lower_search import solve

ROOT = Path(__file__).parent


def problem_name(power,curvature,trace_weight,cross_weight):
    tokens = [str(v).replace('/','_').replace('.','_').replace('-','m') for v in [curvature,trace_weight,cross_weight]]
    return f'tensor_lower_{power}_'+ '_'.join(tokens)


def build(power,curvature="1",trace_weight="0",cross_weight="0"):
    start = monotonic()
    jets = [(i,n-i) for n in range(1,5) for i in range(n,-1,-1)]
    z = sp.symbols(' '.join(f'u{i}{j}' for i,j in jets),real=True)
    tau = sp.Symbol('tau',real=True)
    variables = (*z,tau)
    def poly(expr): return sp.Poly(expr,*variables,domain=sp.QQ)
    zero,one = poly(0),poly(1)
    var = [poly(v) for v in variables]
    p,q,a,b,c,d,e,f,g = z[:9]
    cv = [p+sp.I*q,p-sp.I*q,a+c,a-c+2*sp.I*b,a-c-2*sp.I*b,d+f+sp.I*(e+g),d+f-sp.I*(e+g),d-3*f+sp.I*(3*e-g),d-3*f-sp.I*(3*e-g),tau]
    cv = [sp.Poly(v,*variables,domain=sp.QQ_I) for v in cv]
    weights,spins = [1,1,2,2,2,3,3,3,3,2],[1,-1,0,2,-2,1,-1,3,-3,0]
    cached = {}

    def vectors(weight,spin,fields=False,main=False):
        out,seen = [],set()
        for ex in weighted_monomials(weights,weight):
            if sum(x*y for x,y in zip(ex,spins))!=spin: continue
            h,t = sum(ex[2:5]),sum(ex[5:9])
            if curvature is not None:
                if t>1: continue
            elif fields:
                if t>1 or h+t>2: continue
            elif h+t>1: continue
            if main and curvature is None and ex[0]+ex[1]+ex[-1]==0: continue
            if sum(ex[:-1])==0: continue
            value = sp.Poly(1,*variables,domain=sp.QQ_I)
            for i,n in enumerate(ex):
                if not n: continue
                if (i,n) not in cached: cached[i,n] = cv[i]**n
                value *= cached[i,n]
            terms = value.as_dict()
            pair = tuple(sp.Poly.from_dict({m:coef.as_real_imag()[j] for m,coef in terms.items() if coef.as_real_imag()[j]},variables,domain=sp.QQ) for j in [0,1])
            key = tuple(tuple(v.terms()) for v in pair)
            if key not in seen: seen.add(key); out.append(pair)
        return out

    def derivative(P,axis):
        return sum((P.diff(z[k])*var[jets.index((i+(axis==0),j+(axis==1)))] for k,(i,j) in enumerate(jets[:9])),zero)
    def div(J): return derivative(J[0],0)+derivative(J[1],1)+var[0]*J[0]+var[1]*J[1]
    def scalar(P): return {m:c for m,c in P.as_dict().items() if m[1]==0}
    def encode(P): return [[list(m),str(c)] for m,c in sorted(P.as_dict().items())]
    p,q,a,b,c,d,e,f,g = var[:9]
    t = var[-1]
    r = p*p+q*q
    B = r+t
    D = d*d+3*e*e+3*f*f+g*g-2*(a**3+c**3+3*b*b*(a+c))
    Q = a*a+2*b*b+c*c
    exponent = power
    name = f'structured_lower_{power}'
    if curvature is not None:
        assert power%2==0 and sp.Rational(curvature)>0
        lam,eta,nu = map(sp.Rational,[curvature,trace_weight,cross_weight])
        kappa = lam/2+eta
        assert kappa>0 and 4*kappa>nu*nu
        delta = 1-nu*nu/(4*kappa)
        h = a+c
        B = B*B+lam*Q+eta*h*h+nu*B*h
        exponent = power//2
        name = problem_name(power,curvature,trace_weight,cross_weight)
    dr = [derivative(B,j) for j in [0,1]]
    fields = vectors(2*power+(3 if curvature is None else 1),1,fields=True)
    constraints = [scalar(B*div(J)-(exponent-1)*sum((x*y for x,y in zip(J,dr)),zero)) for J in fields]
    blocks,tau_powers = [],[]
    for weight,tp in [(power+3,0),(power+2,1)]:
        for spin in range(weight%2,weight+1,2):
            features = vectors(weight,spin,main=tp==0)
            if spin:
                if features: blocks.append(features); tau_powers.append(tp)
            else:
                for component in [0,1]:
                    independent = []
                    for v in features:
                        P = v[component]
                        if not P.is_zero and P not in independent and -P not in independent: independent.append(P)
                    if independent: blocks.append([(P,zero) for P in independent]); tau_powers.append(tp)
    polynomials = [scalar(P) for P in [B**exponent*D,-2*t*B**exponent*Q,t*t*B**exponent*r]]
    pairs = []
    for k,(features,tp) in enumerate(zip(blocks,tau_powers)):
        for i,left in enumerate(features):
            for j in range(i,len(features)):
                pairs.append((k,i,j))
                polynomials.append(scalar(t**tp*(1 if i==j else 2)*sum((x*y for x,y in zip(left,features[j])),zero)))
    columns = constraints+polynomials
    monomials = sorted(set().union(*(set(P) for P in columns)))
    matrix = fmpq_mat([[str(P.get(m,0)) for P in columns] for m in monomials])
    print('built',power,'rows',len(monomials),'fields',len(fields),'blocks',list(map(len,blocks)),'columns',matrix.ncols(),'seconds',monotonic()-start,flush=True)
    reduced,rank = matrix.rref()
    nc = len(constraints)
    rows = [[str(reduced[i,j]) for j in range(nc,matrix.ncols())] for i in range(rank) if all(reduced[i,j]==0 for j in range(nc))]
    data = {'name':name,'power':exponent,'matrix':rows,'pairs':pairs,'block_sizes':list(map(len,blocks)),
            'block_tau_powers':tau_powers,'features':[[[encode(P) for P in v] for v in block] for block in blocks],
            'vector_fields':[[encode(P) for P in v] for v in fields],'jet_multiindices':jets,
            'discovery_restriction':'u01=0; reconstruct and verify the full identity separately',
            'basis_restriction':'SOS affine in A,T; J types 1,A,T,A*A,A*T; sufficient search only'}
    if curvature is not None:
        data.update({'curvature_weight':str(curvature),'trace_weight':str(eta),'cross_weight':str(nu),'denominator_lower_factor':str(delta),'denominator_polynomial':encode(B),
                     'basis_restriction':'SOS features and J at most linear in T; sufficient search only'})
    (ROOT/f'{name}_problem.json').write_text(json.dumps(data))
    print('reduced',len(rows),len(rows[0]),'seconds',monotonic()-start,flush=True)
    return data


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--power',type=int,default=4)
    parser.add_argument('--value',default=None)
    parser.add_argument('--curvature',default='1')
    parser.add_argument('--trace-weight',default='0')
    parser.add_argument('--cross-weight',default='0')
    parser.add_argument('--build-only',action='store_true')
    args = parser.parse_args()
    name = problem_name(args.power,args.curvature,args.trace_weight,args.cross_weight)
    path = ROOT/f'{name}_problem.json'
    data = json.loads(path.read_text()) if path.exists() else build(args.power,args.curvature,args.trace_weight,args.cross_weight)
    if not args.build_only: solve(data,args.value)


==> anc/code/third_upper_certificate.json <==
{
  "status": "exact_rational_polynomial_certificate_passed",
  "density_file": "third_upper_density.json",
  "mode_count": 729,
  "algebra": {
    "nonconstant_l1_norm": "117026511851139/250000000000000",
    "g_positive_lower_bound": "132973488148861/250000000000000",
    "extent": 23,
    "stride": 277,
    "constant_coefficient_index": 38364,
    "common_denominator": "1024000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "constant_numerators": [
      "990564676908712065826993024507899955224457907605056722399746075392424512685532854898196529920",
      "947625179264677457123452406744723775403999192665829975955270520545114535102116870463446467200",
      "853755773407396923707275168884355370214244466985519985660191788306047900728035986870608856512",
      "1418333723846201533302628380672003802321247421448503338574697031618824864836064529270717048032"
    ]
  },
  "moments_order": [
    "I_unnormalized",
    "Q_unnormalized",
    "D_unnormalized",
    "Z"
  ],
  "periodic_moments": [
    "773878653834931301427338300396796840019107740316450564374801621400331650535572542889216039/800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "296132868520211705351078877107726179813749747708071867486022037670348292219411522019827021/320000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "13339933959490576932926174513818052659597569796648749775940496692281998448875562294853263383/16000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "44322928870193797915707136896000118822538981920265729330459282238088277026127016539709907751/32000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  ],
  "polynomial_l1_norms": [
    "8905057108938480478172999053850290817029636924227372449701748706912602330680275707731680777/1600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "640964700196583837649753494825892426258657633548700044162128689624449007340729206311142129/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "279676587536574648820786174303788183625322553110521024548347064023089393384279966784979540297/8000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "80060200848554436691292737748641679360622159750333294232377314101683707488899264185603987923/16000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  ],
  "periodic_ratio_exact": "14161166165730387743207123021535391984626768715507825401118380181675848906053440985503305185340460449270510185785592044809255098107810697964586065531796642864415973602192781419753/15036809982511830043928684487060820438358474716298367045816652903627309020605925308289164263969769624237602398021431793031873651933220881552010010028778690098302762185362613466125",
  "periodic_ratio_outward": [
    "0.94176665012061487",
    "0.94176665012061488"
  ],
  "euclidean_R": 100000000,
  "nonconstant_gaussian_multiplier_upper_bound": "1/10^80",
  "euclidean_moment_enclosures": [
    [
      "7738786538349315230419826513657864185547922203170446770697112227289783028319836888053156249426723016644586303048767855780405146952016892752814321075651088672112929708472250735814396012077/8000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "7738786538349315230419826513657864185547922203170446770697112227289783028319837778558867143274930954346188796951232144219594853047983107247185678924348911327887070291527749264185603987923/8000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "74033217130052941815342795975559789646646954552850552610505115752539487499981316670338687352891170494433233895559697925372542144626651001529418587802348939545324956397522658327543124433400735814396012077/80000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "74033217130052941815342795975559789646646954552850552610505115752539487499981326925773890498234353901910938806094273065402557855373348998470581412197651060454675043602477341672456875566599264185603987923/80000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "333498348987264645422805753004253546158712123652112571303344792161936505815426669752315173990957017740412911380659925020983201996456862724180839340396233484189835505976251942678348006924644542156540394550735814396012077/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "333498348987264645422805753004253546158712123652112571303344792161936505815426949428902710565636604832196651195722255643969499657514128050919160659603766515810164494023748057321651993075355457843459605449264185603987923/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ]
  ],
  "euclidean_ratio_exact_lower": "5161745067408731248124941090781966511683857087644836023374285104682656240530768842321368089385477416536874909695808946469254550208222130751073093335314482079528107995160658201220949999601074017390196463921582868169278193166109170922543269234133431170062120328503934740431620170263079256569760418065038755943799432408741431386352524088865465966334563236544878282713059163201148289006379444435353842259707858/5480917238625564342721061962515627951122039096619537428485275811306928022418994898398196697322979292737968563087153326568179302406751775085689000015187859664528481758413272111680154261279808353616407566073869112087865019371731927187414989566938839847022993202523010819576082110752637189576943257120828280378686902063071324401024064889292906770586182395438834714220087826387074144503189722217676921129853929",
  "euclidean_ratio_exact_upper": "5161745067408731248124941090781966511683857087644836023374285104682656240530773765000558222079057938939378063035602946135577112932694315038788342862312867233478065072751987545608259779605103663958094635981590561473058224913919307952759543868766764931017714012316959860101367861475702481719362892124300084873253125264760667855552524088865465966334563236544878282713059163201148289006379444435353842259707858/5480917238625564342721061962515627951122039096619537428485275811306928022418993379912474382027394888025687992176032102909417689743443144936975226127950328387915508289727506812116513510718634018610426166840541421854455634387917641862772795531261886490331961263193927801111831208729389852564730720091197615913960055635061706166424064889292906770586182395438834714220087826387074144503189722217676921129853929",
  "euclidean_ratio_lower_outward": [
    "0.94176665012061537",
    "0.94176665012061538"
  ],
  "euclidean_ratio_upper_outward": [
    "0.94176665012061537",
    "0.94176665012061538"
  ],
  "certified_target": "47088332506031/50000000000000",
  "certified_target_decimal": "0.94176665012062"
}

==> anc/code/third_upper_density.json <==
{
  "description": "f_R proportional to g^6 exp(-|x|^2/(2R^2)), with g=1+sum A_mn/den cos(k_mn.x)",
  "metric": "k(m,n)=(m-n/2,sqrt(3)*n/2)",
  "cosine_denominator": 1000000000000000,
  "constant": 1,
  "power": 6,
  "cutoff": 400,
  "euclidean_R": 100000000,
  "modes": [
    [
      0,
      1,
      121675696996449
    ],
    [
      0,
      2,
      -8769283844040
    ],
    [
      0,
      3,
      576545360418
    ],
    [
      0,
      4,
      46317766979
    ],
    [
      0,
      5,
      -29863825774
    ],
    [
      0,
      6,
      6898555638
    ],
    [
      0,
      7,
      -808105991
    ],
    [
      0,
      8,
      -78235233
    ],
    [
      0,
      9,
      69597782
    ],
    [
      0,
      10,
      -19811801
    ],
    [
      0,
      11,
      2954419
    ],
    [
      0,
      12,
      134891
    ],
    [
      0,
      13,
      -233694
    ],
    [
      0,
      14,
      77955
    ],
    [
      0,
      15,
      -13942
    ],
    [
      0,
      16,
      94
    ],
    [
      0,
      17,
      902
    ],
    [
      0,
      18,
      -350
    ],
    [
      0,
      19,
      71
    ],
    [
      0,
      20,
      2
    ],
    [
      1,
      -19,
      -40
    ],
    [
      1,
      -18,
      57
    ],
    [
      1,
      -17,
      293
    ],
    [
      1,
      -16,
      -2465
    ],
    [
      1,
      -15,
      9597
    ],
    [
      1,
      -14,
      -17604
    ],
    [
      1,
      -13,
      -45328
    ],
    [
      1,
      -12,
      536148
    ],
    [
      1,
      -11,
      -2422579
    ],
    [
      1,
      -10,
      5651810
    ],
    [
      1,
      -9,
      6645223
    ],
    [
      1,
      -8,
      -140103023
    ],
    [
      1,
      -7,
      766444440
    ],
    [
      1,
      -6,
      -2282227495
    ],
    [
      1,
      -5,
      -760487818
    ],
    [
      1,
      -4,
      62441828530
    ],
    [
      1,
      -3,
      -517325110939
    ],
    [
      1,
      -2,
      3069315852487
    ],
    [
      1,
      -1,
      -15950144947991
    ],
    [
      1,
      0,
      121675696996449
    ],
    [
      1,
      1,
      121675696996449
    ],
    [
      1,
      2,
      -15950144947991
    ],
    [
      1,
      3,
      3069315852487
    ],
    [
      1,
      4,
      -517325110939
    ],
    [
      1,
      5,
      62441828530
    ],
    [
      1,
      6,
      -760487818
    ],
    [
      1,
      7,
      -2282227495
    ],
    [
      1,
      8,
      766444440
    ],
    [
      1,
      9,
      -140103023
    ],
    [
      1,
      10,
      6645223
    ],
    [
      1,
      11,
      5651810
    ],
    [
      1,
      12,
      -2422579
    ],
    [
      1,
      13,
      536148
    ],
    [
      1,
      14,
      -45328
    ],
    [
      1,
      15,
      -17604
    ],
    [
      1,
      16,
      9597
    ],
    [
      1,
      17,
      -2465
    ],
    [
      1,
      18,
      293
    ],
    [
      1,
      19,
      57
    ],
    [
      1,
      20,
      -40
    ],
    [
      2,
      -18,
      66
    ],
    [
      2,
      -17,
      -367
    ],
    [
      2,
      -16,
      1042
    ],
    [
      2,
      -15,
      -542
    ],
    [
      2,
      -14,
      -12496
    ],
    [
      2,
      -13,
      80324
    ],
    [
      2,
      -12,
      -274348
    ],
    [
      2,
      -11,
      346451
    ],
    [
      2,
      -10,
      2390389
    ],
    [
      2,
      -9,
      -20449340
    ],
    [
      2,
      -8,
      86274107
    ],
    [
      2,
      -7,
      -180513295
    ],
    [
      2,
      -6,
      -493109229
    ],
    [
      2,
      -5,
      7582521030
    ],
    [
      2,
      -4,
      -49056285019
    ],
    [
      2,
      -3,
      235756289376
    ],
    [
      2,
      -2,
      -928266356619
    ],
    [
      2,
      -1,
      3069315852487
    ],
    [
      2,
      0,
      -8769283844040
    ],
    [
      2,
      1,
      -15950144947991
    ],
    [
      2,
      2,
      -8769283844040
    ],
    [
      2,
      3,
      3069315852487
    ],
    [
      2,
      4,
      -928266356619
    ],
    [
      2,
      5,
      235756289376
    ],
    [
      2,
      6,
      -49056285019
    ],
    [
      2,
      7,
      7582521030
    ],
    [
      2,
      8,
      -493109229
    ],
    [
      2,
      9,
      -180513295
    ],
    [
      2,
      10,
      86274107
    ],
    [
      2,
      11,
      -20449340
    ],
    [
      2,
      12,
      2390389
    ],
    [
      2,
      13,
      346451
    ],
    [
      2,
      14,
      -274348
    ],
    [
      2,
      15,
      80324
    ],
    [
      2,
      16,
      -12496
    ],
    [
      2,
      17,
      -542
    ],
    [
      2,
      18,
      1042
    ],
    [
      2,
      19,
      -367
    ],
    [
      2,
      20,
      66
    ],
    [
      3,
      -18,
      -43
    ],
    [
      3,
      -17,
      93
    ],
    [
      3,
      -16,
      152
    ],
    [
      3,
      -15,
      -2327
    ],
    [
      3,
      -14,
      11033
    ],
    [
      3,
      -13,
      -28870
    ],
    [
      3,
      -12,
      -1025
    ],
    [
      3,
      -11,
      465501
    ],
    [
      3,
      -10,
      -2825583
    ],
    [
      3,
      -9,
      9777084
    ],
    [
      3,
      -8,
      -12925716
    ],
    [
      3,
      -7,
      -97626147
    ],
    [
      3,
      -6,
      968941754
    ],
    [
      3,
      -5,
      -5418257044
    ],
    [
      3,
      -4,
      23281813972
    ],
    [
      3,
      -3,
      -81922948519
    ],
    [
      3,
      -2,
      235756289376
    ],
    [
      3,
      -1,
      -517325110939
    ],
    [
      3,
      0,
      576545360418
    ],
    [
      3,
      1,
      3069315852487
    ],
    [
      3,
      2,
      3069315852487
    ],
    [
      3,
      3,
      576545360418
    ],
    [
      3,
      4,
      -517325110939
    ],
    [
      3,
      5,
      235756289376
    ],
    [
      3,
      6,
      -81922948519
    ],
    [
      3,
      7,
      23281813972
    ],
    [
      3,
      8,
      -5418257044
    ],
    [
      3,
      9,
      968941754
    ],
    [
      3,
      10,
      -97626147
    ],
    [
      3,
      11,
      -12925716
    ],
    [
      3,
      12,
      9777084
    ],
    [
      3,
      13,
      -2825583
    ],
    [
      3,
      14,
      465501
    ],
    [
      3,
      15,
      -1025
    ],
    [
      3,
      16,
      -28870
    ],
    [
      3,
      17,
      11033
    ],
    [
      3,
      18,
      -2327
    ],
    [
      3,
      19,
      152
    ],
    [
      3,
      20,
      93
    ],
    [
      3,
      21,
      -43
    ],
    [
      4,
      -17,
      45
    ],
    [
      4,
      -16,
      -374
    ],
    [
      4,
      -15,
      1433
    ],
    [
      4,
      -14,
      -2734
    ],
    [
      4,
      -13,
      -5812
    ],
    [
      4,
      -12,
      77536
    ],
    [
      4,
      -11,
      -381258
    ],
    [
      4,
      -10,
      1105877
    ],
    [
      4,
      -9,
      -572793
    ],
    [
      4,
      -8,
      -16283890
    ],
    [
      4,
      -7,
      127949511
    ],
    [
      4,
      -6,
      -648064172
    ],
    [
      4,
      -5,
      2590603290
    ],
    [
      4,
      -4,
      -8561873331
    ],
    [
      4,
      -3,
      23281813972
    ],
    [
      4,
      -2,
      -49056285019
    ],
    [
      4,
      -1,
      62441828530
    ],
    [
      4,
      0,
      46317766979
    ],
    [
      4,
      1,
      -517325110939
    ],
    [
      4,
      2,
      -928266356619
    ],
    [
      4,
      3,
      -517325110939
    ],
    [
      4,
      4,
      46317766979
    ],
    [
      4,
      5,
      62441828530
    ],
    [
      4,
      6,
      -49056285019
    ],
    [
      4,
      7,
      23281813972
    ],
    [
      4,
      8,
      -8561873331
    ],
    [
      4,
      9,
      2590603290
    ],
    [
      4,
      10,
      -648064172
    ],
    [
      4,
      11,
      127949511
    ],
    [
      4,
      12,
      -16283890
    ],
    [
      4,
      13,
      -572793
    ],
    [
      4,
      14,
      1105877
    ],
    [
      4,
      15,
      -381258
    ],
    [
      4,
      16,
      77536
    ],
    [
      4,
      17,
      -5812
    ],
    [
      4,
      18,
      -2734
    ],
    [
      4,
      19,
      1433
    ],
    [
      4,
      20,
      -374
    ],
    [
      4,
      21,
      45
    ],
    [
      5,
      -17,
      -44
    ],
    [
      5,
      -16,
      167
    ],
    [
      5,
      -15,
      -212
    ],
    [
      5,
      -14,
      -1475
    ],
    [
      5,
      -13,
      12063
    ],
    [
      5,
      -12,
      -50791
    ],
    [
      5,
      -11,
      123513
    ],
    [
      5,
      -10,
      55299
    ],
    [
      5,
      -9,
      -2561679
    ],
    [
      5,
      -8,
      17299188
    ],
    [
      5,
      -7,
      -81473710
    ],
    [
      5,
      -6,
      309332044
    ],
    [
      5,
      -5,
      -981614068
    ],
    [
      5,
      -4,
      2590603290
    ],
    [
      5,
      -3,
      -5418257044
    ],
    [
      5,
      -2,
      7582521030
    ],
    [
      5,
      -1,
      -760487818
    ],
    [
      5,
      0,
      -29863825774
    ],
    [
      5,
      1,
      62441828530
    ],
    [
      5,
      2,
      235756289376
    ],
    [
      5,
      3,
      235756289376
    ],
    [
      5,
      4,
      62441828530
    ],
    [
      5,
      5,
      -29863825774
    ],
    [
      5,
      6,
      -760487818
    ],
    [
      5,
      7,
      7582521030
    ],
    [
      5,
      8,
      -5418257044
    ],
    [
      5,
      9,
      2590603290
    ],
    [
      5,
      10,
      -981614068
    ],
    [
      5,
      11,
      309332044
    ],
    [
      5,
      12,
      -81473710
    ],
    [
      5,
      13,
      17299188
    ],
    [
      5,
      14,
      -2561679
    ],
    [
      5,
      15,
      55299
    ],
    [
      5,
      16,
      123513
    ],
    [
      5,
      17,
      -50791
    ],
    [
      5,
      18,
      12063
    ],
    [
      5,
      19,
      -1475
    ],
    [
      5,
      20,
      -212
    ],
    [
      5,
      21,
      167
    ],
    [
      5,
      22,
      -44
    ],
    [
      6,
      -16,
      -5
    ],
    [
      6,
      -15,
      -274
    ],
    [
      6,
      -14,
      1793
    ],
    [
      6,
      -13,
      -6709
    ],
    [
      6,
      -12,
      13414
    ],
    [
      6,
      -11,
      23679
    ],
    [
      6,
      -10,
      -393007
    ],
    [
      6,
      -9,
      2381279
    ],
    [
      6,
      -8,
      -10601230
    ],
    [
      6,
      -7,
      38706715
    ],
    [
      6,
      -6,
      -119341460
    ],
    [
      6,
      -5,
      309332044
    ],
    [
      6,
      -4,
      -648064172
    ],
    [
      6,
      -3,
      968941754
    ],
    [
      6,
      -2,
      -493109229
    ],
    [
      6,
      -1,
      -2282227495
    ],
    [
      6,
      0,
      6898555638
    ],
    [
      6,
      1,
      -760487818
    ],
    [
      6,
      2,
      -49056285019
    ],
    [
      6,
      3,
      -81922948519
    ],
    [
      6,
      4,
      -49056285019
    ],
    [
      6,
      5,
      -760487818
    ],
    [
      6,
      6,
      6898555638
    ],
    [
      6,
      7,
      -2282227495
    ],
    [
      6,
      8,
      -493109229
    ],
    [
      6,
      9,
      968941754
    ],
    [
      6,
      10,
      -648064172
    ],
    [
      6,
      11,
      309332044
    ],
    [
      6,
      12,
      -119341460
    ],
    [
      6,
      13,
      38706715
    ],
    [
      6,
      14,
      -10601230
    ],
    [
      6,
      15,
      2381279
    ],
    [
      6,
      16,
      -393007
    ],
    [
      6,
      17,
      23679
    ],
    [
      6,
      18,
      13414
    ],
    [
      6,
      19,
      -6709
    ],
    [
      6,
      20,
      1793
    ],
    [
      6,
      21,
      -274
    ],
    [
      6,
      22,
      -5
    ],
    [
      7,
      -15,
      215
    ],
    [
      7,
      -14,
      -862
    ],
    [
      7,
      -13,
      1376
    ],
    [
      7,
      -12,
      5293
    ],
    [
      7,
      -11,
      -59589
    ],
    [
      7,
      -10,
      332466
    ],
    [
      7,
      -9,
      -1414741
    ],
    [
      7,
      -8,
      5008066
    ],
    [
      7,
      -7,
      -15110257
    ],
    [
      7,
      -6,
      38706715
    ],
    [
      7,
      -5,
      -81473710
    ],
    [
      7,
      -4,
      127949511
    ],
    [
      7,
      -3,
      -97626147
    ],
    [
      7,
      -2,
      -180513295
    ],
    [
      7,
      -1,
      766444440
    ],
    [
      7,
      0,
      -808105991
    ],
    [
      7,
      1,
      -2282227495
    ],
    [
      7,
      2,
      7582521030
    ],
    [
      7,
      3,
      23281813972
    ],
    [
      7,
      4,
      23281813972
    ],
    [
      7,
      5,
      7582521030
    ],
    [
      7,
      6,
      -2282227495
    ],
    [
      7,
      7,
      -808105991
    ],
    [
      7,
      8,
      766444440
    ],
    [
      7,
      9,
      -180513295
    ],
    [
      7,
      10,
      -97626147
    ],
    [
      7,
      11,
      127949511
    ],
    [
      7,
      12,
      -81473710
    ],
    [
      7,
      13,
      38706715
    ],
    [
      7,
      14,
      -15110257
    ],
    [
      7,
      15,
      5008066
    ],
    [
      7,
      16,
      -1414741
    ],
    [
      7,
      17,
      332466
    ],
    [
      7,
      18,
      -59589
    ],
    [
      7,
      19,
      5293
    ],
    [
      7,
      20,
      1376
    ],
    [
      7,
      21,
      -862
    ],
    [
      7,
      22,
      215
    ],
    [
      8,
      -14,
      136
    ],
    [
      8,
      -13,
      982
    ],
    [
      8,
      -12,
      -8973
    ],
    [
      8,
      -11,
      46939
    ],
    [
      8,
      -10,
      -192506
    ],
    [
      8,
      -9,
      664442
    ],
    [
      8,
      -8,
      -1971033
    ],
    [
      8,
      -7,
      5008066
    ],
    [
      8,
      -6,
      -10601230
    ],
    [
      8,
      -5,
      17299188
    ],
    [
      8,
      -4,
      -16283890
    ],
    [
      8,
      -3,
      -12925716
    ],
    [
      8,
      -2,
      86274107
    ],
    [
      8,
      -1,
      -140103023
    ],
    [
      8,
      0,
      -78235233
    ],
    [
      8,
      1,
      766444440
    ],
    [
      8,
      2,
      -493109229
    ],
    [
      8,
      3,
      -5418257044
    ],
    [
      8,
      4,
      -8561873331
    ],
    [
      8,
      5,
      -5418257044
    ],
    [
      8,
      6,
      -493109229
    ],
    [
      8,
      7,
      766444440
    ],
    [
      8,
      8,
      -78235233
    ],
    [
      8,
      9,
      -140103023
    ],
    [
      8,
      10,
      86274107
    ],
    [
      8,
      11,
      -12925716
    ],
    [
      8,
      12,
      -16283890
    ],
    [
      8,
      13,
      17299188
    ],
    [
      8,
      14,
      -10601230
    ],
    [
      8,
      15,
      5008066
    ],
    [
      8,
      16,
      -1971033
    ],
    [
      8,
      17,
      664442
    ],
    [
      8,
      18,
      -192506
    ],
    [
      8,
      19,
      46939
    ],
    [
      8,
      20,
      -8973
    ],
    [
      8,
      21,
      982
    ],
    [
      8,
      22,
      136
    ],
    [
      9,
      -13,
      -1277
    ],
    [
      9,
      -12,
      6653
    ],
    [
      9,
      -11,
      -26577
    ],
    [
      9,
      -10,
      89878
    ],
    [
      9,
      -9,
      -263049
    ],
    [
      9,
      -8,
      664442
    ],
    [
      9,
      -7,
      -1414741
    ],
    [
      9,
      -6,
      2381279
    ],
    [
      9,
      -5,
      -2561679
    ],
    [
      9,
      -4,
      -572793
    ],
    [
      9,
      -3,
      9777084
    ],
    [
      9,
      -2,
      -20449340
    ],
    [
      9,
      -1,
      6645223
    ],
    [
      9,
      0,
      69597782
    ],
    [
      9,
      1,
      -140103023
    ],
    [
      9,
      2,
      -180513295
    ],
    [
      9,
      3,
      968941754
    ],
    [
      9,
      4,
      2590603290
    ],
    [
      9,
      5,
      2590603290
    ],
    [
      9,
      6,
      968941754
    ],
    [
      9,
      7,
      -180513295
    ],
    [
      9,
      8,
      -140103023
    ],
    [
      9,
      9,
      69597782
    ],
    [
      9,
      10,
      6645223
    ],
    [
      9,
      11,
      -20449340
    ],
    [
      9,
      12,
      9777084
    ],
    [
      9,
      13,
      -572793
    ],
    [
      9,
      14,
      -2561679
    ],
    [
      9,
      15,
      2381279
    ],
    [
      9,
      16,
      -1414741
    ],
    [
      9,
      17,
      664442
    ],
    [
      9,
      18,
      -263049
    ],
    [
      9,
      19,
      89878
    ],
    [
      9,
      20,
      -26577
    ],
    [
      9,
      21,
      6653
    ],
    [
      9,
      22,
      -1277
    ],
    [
      10,
      -13,
      834
    ],
    [
      10,
      -12,
      -3627
    ],
    [
      10,
      -11,
      12291
    ],
    [
      10,
      -10,
      -35714
    ],
    [
      10,
      -9,
      89878
    ],
    [
      10,
      -8,
      -192506
    ],
    [
      10,
      -7,
      332466
    ],
    [
      10,
      -6,
      -393007
    ],
    [
      10,
      -5,
      55299
    ],
    [
      10,
      -4,
      1105877
    ],
    [
      10,
      -3,
      -2825583
    ],
    [
      10,
      -2,
      2390389
    ],
    [
      10,
      -1,
      5651810
    ],
    [
      10,
      0,
      -19811801
    ],
    [
      10,
      1,
      6645223
    ],
    [
      10,
      2,
      86274107
    ],
    [
      10,
      3,
      -97626147
    ],
    [
      10,
      4,
      -648064172
    ],
    [
      10,
      5,
      -981614068
    ],
    [
      10,
      6,
      -648064172
    ],
    [
      10,
      7,
      -97626147
    ],
    [
      10,
      8,
      86274107
    ],
    [
      10,
      9,
      6645223
    ],
    [
      10,
      10,
      -19811801
    ],
    [
      10,
      11,
      5651810
    ],
    [
      10,
      12,
      2390389
    ],
    [
      10,
      13,
      -2825583
    ],
    [
      10,
      14,
      1105877
    ],
    [
      10,
      15,
      55299
    ],
    [
      10,
      16,
      -393007
    ],
    [
      10,
      17,
      332466
    ],
    [
      10,
      18,
      -192506
    ],
    [
      10,
      19,
      89878
    ],
    [
      10,
      20,
      -35714
    ],
    [
      10,
      21,
      12291
    ],
    [
      10,
      22,
      -3627
    ],
    [
      10,
      23,
      834
    ],
    [
      11,
      -12,
      1424
    ],
    [
      11,
      -11,
      -4780
    ],
    [
      11,
      -10,
      12291
    ],
    [
      11,
      -9,
      -26577
    ],
    [
      11,
      -8,
      46939
    ],
    [
      11,
      -7,
      -59589
    ],
    [
      11,
      -6,
      23679
    ],
    [
      11,
      -5,
      123513
    ],
    [
      11,
      -4,
      -381258
    ],
    [
      11,
      -3,
      465501
    ],
    [
      11,
      -2,
      346451
    ],
    [
      11,
      -1,
      -2422579
    ],
    [
      11,
      0,
      2954419
    ],
    [
      11,
      1,
      5651810
    ],
    [
      11,
      2,
      -20449340
    ],
    [
      11,
      3,
      -12925716
    ],
    [
      11,
      4,
      127949511
    ],
    [
      11,
      5,
      309332044
    ],
    [
      11,
      6,
      309332044
    ],
    [
      11,
      7,
      127949511
    ],
    [
      11,
      8,
      -12925716
    ],
    [
      11,
      9,
      -20449340
    ],
    [
      11,
      10,
      5651810
    ],
    [
      11,
      11,
      2954419
    ],
    [
      11,
      12,
      -2422579
    ],
    [
      11,
      13,
      346451
    ],
    [
      11,
      14,
      465501
    ],
    [
      11,
      15,
      -381258
    ],
    [
      11,
      16,
      123513
    ],
    [
      11,
      17,
      23679
    ],
    [
      11,
      18,
      -59589
    ],
    [
      11,
      19,
      46939
    ],
    [
      11,
      20,
      -26577
    ],
    [
      11,
      21,
      12291
    ],
    [
      11,
      22,
      -4780
    ],
    [
      11,
      23,
      1424
    ],
    [
      12,
      -11,
      1424
    ],
    [
      12,
      -10,
      -3627
    ],
    [
      12,
      -9,
      6653
    ],
    [
      12,
      -8,
      -8973
    ],
    [
      12,
      -7,
      5293
    ],
    [
      12,
      -6,
      13414
    ],
    [
      12,
      -5,
      -50791
    ],
    [
      12,
      -4,
      77536
    ],
    [
      12,
      -3,
      -1025
    ],
    [
      12,
      -2,
      -274348
    ],
    [
      12,
      -1,
      536148
    ],
    [
      12,
      0,
      134891
    ],
    [
      12,
      1,
      -2422579
    ],
    [
      12,
      2,
      2390389
    ],
    [
      12,
      3,
      9777084
    ],
    [
      12,
      4,
      -16283890
    ],
    [
      12,
      5,
      -81473710
    ],
    [
      12,
      6,
      -119341460
    ],
    [
      12,
      7,
      -81473710
    ],
    [
      12,
      8,
      -16283890
    ],
    [
      12,
      9,
      9777084
    ],
    [
      12,
      10,
      2390389
    ],
    [
      12,
      11,
      -2422579
    ],
    [
      12,
      12,
      134891
    ],
    [
      12,
      13,
      536148
    ],
    [
      12,
      14,
      -274348
    ],
    [
      12,
      15,
      -1025
    ],
    [
      12,
      16,
      77536
    ],
    [
      12,
      17,
      -50791
    ],
    [
      12,
      18,
      13414
    ],
    [
      12,
      19,
      5293
    ],
    [
      12,
      20,
      -8973
    ],
    [
      12,
      21,
      6653
    ],
    [
      12,
      22,
      -3627
    ],
    [
      12,
      23,
      1424
    ],
    [
      13,
      -10,
      834
    ],
    [
      13,
      -9,
      -1277
    ],
    [
      13,
      -8,
      982
    ],
    [
      13,
      -7,
      1376
    ],
    [
      13,
      -6,
      -6709
    ],
    [
      13,
      -5,
      12063
    ],
    [
      13,
      -4,
      -5812
    ],
    [
      13,
      -3,
      -28870
    ],
    [
      13,
      -2,
      80324
    ],
    [
      13,
      -1,
      -45328
    ],
    [
      13,
      0,
      -233694
    ],
    [
      13,
      1,
      536148
    ],
    [
      13,
      2,
      346451
    ],
    [
      13,
      3,
      -2825583
    ],
    [
      13,
      4,
      -572793
    ],
    [
      13,
      5,
      17299188
    ],
    [
      13,
      6,
      38706715
    ],
    [
      13,
      7,
      38706715
    ],
    [
      13,
      8,
      17299188
    ],
    [
      13,
      9,
      -572793
    ],
    [
      13,
      10,
      -2825583
    ],
    [
      13,
      11,
      346451
    ],
    [
      13,
      12,
      536148
    ],
    [
      13,
      13,
      -233694
    ],
    [
      13,
      14,
      -45328
    ],
    [
      13,
      15,
      80324
    ],
    [
      13,
      16,
      -28870
    ],
    [
      13,
      17,
      -5812
    ],
    [
      13,
      18,
      12063
    ],
    [
      13,
      19,
      -6709
    ],
    [
      13,
      20,
      1376
    ],
    [
      13,
      21,
      982
    ],
    [
      13,
      22,
      -1277
    ],
    [
      13,
      23,
      834
    ],
    [
      14,
      -8,
      136
    ],
    [
      14,
      -7,
      -862
    ],
    [
      14,
      -6,
      1793
    ],
    [
      14,
      -5,
      -1475
    ],
    [
      14,
      -4,
      -2734
    ],
    [
      14,
      -3,
      11033
    ],
    [
      14,
      -2,
      -12496
    ],
    [
      14,
      -1,
      -17604
    ],
    [
      14,
      0,
      77955
    ],
    [
      14,
      1,
      -45328
    ],
    [
      14,
      2,
      -274348
    ],
    [
      14,
      3,
      465501
    ],
    [
      14,
      4,
      1105877
    ],
    [
      14,
      5,
      -2561679
    ],
    [
      14,
      6,
      -10601230
    ],
    [
      14,
      7,
      -15110257
    ],
    [
      14,
      8,
      -10601230
    ],
    [
      14,
      9,
      -2561679
    ],
    [
      14,
      10,
      1105877
    ],
    [
      14,
      11,
      465501
    ],
    [
      14,
      12,
      -274348
    ],
    [
      14,
      13,
      -45328
    ],
    [
      14,
      14,
      77955
    ],
    [
      14,
      15,
      -17604
    ],
    [
      14,
      16,
      -12496
    ],
    [
      14,
      17,
      11033
    ],
    [
      14,
      18,
      -2734
    ],
    [
      14,
      19,
      -1475
    ],
    [
      14,
      20,
      1793
    ],
    [
      14,
      21,
      -862
    ],
    [
      14,
      22,
      136
    ],
    [
      15,
      -7,
      215
    ],
    [
      15,
      -6,
      -274
    ],
    [
      15,
      -5,
      -212
    ],
    [
      15,
      -4,
      1433
    ],
    [
      15,
      -3,
      -2327
    ],
    [
      15,
      -2,
      -542
    ],
    [
      15,
      -1,
      9597
    ],
    [
      15,
      0,
      -13942
    ],
    [
      15,
      1,
      -17604
    ],
    [
      15,
      2,
      80324
    ],
    [
      15,
      3,
      -1025
    ],
    [
      15,
      4,
      -381258
    ],
    [
      15,
      5,
      55299
    ],
    [
      15,
      6,
      2381279
    ],
    [
      15,
      7,
      5008066
    ],
    [
      15,
      8,
      5008066
    ],
    [
      15,
      9,
      2381279
    ],
    [
      15,
      10,
      55299
    ],
    [
      15,
      11,
      -381258
    ],
    [
      15,
      12,
      -1025
    ],
    [
      15,
      13,
      80324
    ],
    [
      15,
      14,
      -17604
    ],
    [
      15,
      15,
      -13942
    ],
    [
      15,
      16,
      9597
    ],
    [
      15,
      17,
      -542
    ],
    [
      15,
      18,
      -2327
    ],
    [
      15,
      19,
      1433
    ],
    [
      15,
      20,
      -212
    ],
    [
      15,
      21,
      -274
    ],
    [
      15,
      22,
      215
    ],
    [
      16,
      -6,
      -5
    ],
    [
      16,
      -5,
      167
    ],
    [
      16,
      -4,
      -374
    ],
    [
      16,
      -3,
      152
    ],
    [
      16,
      -2,
      1042
    ],
    [
      16,
      -1,
      -2465
    ],
    [
      16,
      0,
      94
    ],
    [
      16,
      1,
      9597
    ],
    [
      16,
      2,
      -12496
    ],
    [
      16,
      3,
      -28870
    ],
    [
      16,
      4,
      77536
    ],
    [
      16,
      5,
      123513
    ],
    [
      16,
      6,
      -393007
    ],
    [
      16,
      7,
      -1414741
    ],
    [
      16,
      8,
      -1971033
    ],
    [
      16,
      9,
      -1414741
    ],
    [
      16,
      10,
      -393007
    ],
    [
      16,
      11,
      123513
    ],
    [
      16,
      12,
      77536
    ],
    [
      16,
      13,
      -28870
    ],
    [
      16,
      14,
      -12496
    ],
    [
      16,
      15,
      9597
    ],
    [
      16,
      16,
      94
    ],
    [
      16,
      17,
      -2465
    ],
    [
      16,
      18,
      1042
    ],
    [
      16,
      19,
      152
    ],
    [
      16,
      20,
      -374
    ],
    [
      16,
      21,
      167
    ],
    [
      16,
      22,
      -5
    ],
    [
      17,
      -5,
      -44
    ],
    [
      17,
      -4,
      45
    ],
    [
      17,
      -3,
      93
    ],
    [
      17,
      -2,
      -367
    ],
    [
      17,
      -1,
      293
    ],
    [
      17,
      0,
      902
    ],
    [
      17,
      1,
      -2465
    ],
    [
      17,
      2,
      -542
    ],
    [
      17,
      3,
      11033
    ],
    [
      17,
      4,
      -5812
    ],
    [
      17,
      5,
      -50791
    ],
    [
      17,
      6,
      23679
    ],
    [
      17,
      7,
      332466
    ],
    [
      17,
      8,
      664442
    ],
    [
      17,
      9,
      664442
    ],
    [
      17,
      10,
      332466
    ],
    [
      17,
      11,
      23679
    ],
    [
      17,
      12,
      -50791
    ],
    [
      17,
      13,
      -5812
    ],
    [
      17,
      14,
      11033
    ],
    [
      17,
      15,
      -542
    ],
    [
      17,
      16,
      -2465
    ],
    [
      17,
      17,
      902
    ],
    [
      17,
      18,
      293
    ],
    [
      17,
      19,
      -367
    ],
    [
      17,
      20,
      93
    ],
    [
      17,
      21,
      45
    ],
    [
      17,
      22,
      -44
    ],
    [
      18,
      -3,
      -43
    ],
    [
      18,
      -2,
      66
    ],
    [
      18,
      -1,
      57
    ],
    [
      18,
      0,
      -350
    ],
    [
      18,
      1,
      293
    ],
    [
      18,
      2,
      1042
    ],
    [
      18,
      3,
      -2327
    ],
    [
      18,
      4,
      -2734
    ],
    [
      18,
      5,
      12063
    ],
    [
      18,
      6,
      13414
    ],
    [
      18,
      7,
      -59589
    ],
    [
      18,
      8,
      -192506
    ],
    [
      18,
      9,
      -263049
    ],
    [
      18,
      10,
      -192506
    ],
    [
      18,
      11,
      -59589
    ],
    [
      18,
      12,
      13414
    ],
    [
      18,
      13,
      12063
    ],
    [
      18,
      14,
      -2734
    ],
    [
      18,
      15,
      -2327
    ],
    [
      18,
      16,
      1042
    ],
    [
      18,
      17,
      293
    ],
    [
      18,
      18,
      -350
    ],
    [
      18,
      19,
      57
    ],
    [
      18,
      20,
      66
    ],
    [
      18,
      21,
      -43
    ],
    [
      19,
      -1,
      -40
    ],
    [
      19,
      0,
      71
    ],
    [
      19,
      1,
      57
    ],
    [
      19,
      2,
      -367
    ],
    [
      19,
      3,
      152
    ],
    [
      19,
      4,
      1433
    ],
    [
      19,
      5,
      -1475
    ],
    [
      19,
      6,
      -6709
    ],
    [
      19,
      7,
      5293
    ],
    [
      19,
      8,
      46939
    ],
    [
      19,
      9,
      89878
    ],
    [
      19,
      10,
      89878
    ],
    [
      19,
      11,
      46939
    ],
    [
      19,
      12,
      5293
    ],
    [
      19,
      13,
      -6709
    ],
    [
      19,
      14,
      -1475
    ],
    [
      19,
      15,
      1433
    ],
    [
      19,
      16,
      152
    ],
    [
      19,
      17,
      -367
    ],
    [
      19,
      18,
      57
    ],
    [
      19,
      19,
      71
    ],
    [
      19,
      20,
      -40
    ],
    [
      20,
      0,
      2
    ],
    [
      20,
      1,
      -40
    ],
    [
      20,
      2,
      66
    ],
    [
      20,
      3,
      93
    ],
    [
      20,
      4,
      -374
    ],
    [
      20,
      5,
      -212
    ],
    [
      20,
      6,
      1793
    ],
    [
      20,
      7,
      1376
    ],
    [
      20,
      8,
      -8973
    ],
    [
      20,
      9,
      -26577
    ],
    [
      20,
      10,
      -35714
    ],
    [
      20,
      11,
      -26577
    ],
    [
      20,
      12,
      -8973
    ],
    [
      20,
      13,
      1376
    ],
    [
      20,
      14,
      1793
    ],
    [
      20,
      15,
      -212
    ],
    [
      20,
      16,
      -374
    ],
    [
      20,
      17,
      93
    ],
    [
      20,
      18,
      66
    ],
    [
      20,
      19,
      -40
    ],
    [
      20,
      20,
      2
    ],
    [
      21,
      3,
      -43
    ],
    [
      21,
      4,
      45
    ],
    [
      21,
      5,
      167
    ],
    [
      21,
      6,
      -274
    ],
    [
      21,
      7,
      -862
    ],
    [
      21,
      8,
      982
    ],
    [
      21,
      9,
      6653
    ],
    [
      21,
      10,
      12291
    ],
    [
      21,
      11,
      12291
    ],
    [
      21,
      12,
      6653
    ],
    [
      21,
      13,
      982
    ],
    [
      21,
      14,
      -862
    ],
    [
      21,
      15,
      -274
    ],
    [
      21,
      16,
      167
    ],
    [
      21,
      17,
      45
    ],
    [
      21,
      18,
      -43
    ],
    [
      22,
      5,
      -44
    ],
    [
      22,
      6,
      -5
    ],
    [
      22,
      7,
      215
    ],
    [
      22,
      8,
      136
    ],
    [
      22,
      9,
      -1277
    ],
    [
      22,
      10,
      -3627
    ],
    [
      22,
      11,
      -4780
    ],
    [
      22,
      12,
      -3627
    ],
    [
      22,
      13,
      -1277
    ],
    [
      22,
      14,
      136
    ],
    [
      22,
      15,
      215
    ],
    [
      22,
      16,
      -5
    ],
    [
      22,
      17,
      -44
    ],
    [
      23,
      10,
      834
    ],
    [
      23,
      11,
      1424
    ],
    [
      23,
      12,
      1424
    ],
    [
      23,
      13,
      834
    ]
  ]
}

==> anc/code/third_upper_independent_checks.json <==
{
  "status": "independent_checks_passed",
  "positive_g_by_triangle_inequality": true,
  "symbolic_log_derivative_identities": {
    "I_trace": true,
    "Q": true,
    "D": true
  },
  "heat_semigroup_checks": [
    {
      "grid": 160,
      "I": 0.6984002849643344,
      "I_prime": -0.6681256768646324,
      "I_second": 0.6019428002404145,
      "quotient": 0.9417666501206147,
      "absolute_errors_I_Q_D": [
        4.440892098500626e-16,
        4.440892098500626e-16,
        2.220446049250313e-16
      ]
    },
    {
      "grid": 320,
      "I": 0.698400284964334,
      "I_prime": -0.6681256768646321,
      "I_second": 0.6019428002404141,
      "quotient": 0.9417666501206147,
      "absolute_errors_I_Q_D": [
        1.1102230246251565e-16,
        1.1102230246251565e-16,
        1.1102230246251565e-16
      ]
    }
  ]
}

==> anc/code/tighten_search.py <==
"""Preconditioned searches with hexagonal symmetry; no optimality claim."""
import argparse
import json
from pathlib import Path
from time import monotonic
import numpy as np
from scipy.optimize import minimize
from explore import FourierQuotient, shells


def canonical(m, n):
    return (m, n) if m > 0 or (m == 0 and n > 0) else (-m, -n)


def orbit(m, n):
    values = []
    for x, y in [(m, n), (m - n, -n)]:
        for _ in range(6):
            values.append(canonical(x, y))
            x, y = x - y, x
    return min(values)


def orbit_groups(cutoff):
    modes, _, _ = shells(cutoff)
    keys = [orbit(m, n) for m, n in modes]
    unique = sorted(set(keys), key=lambda z: (z[0] ** 2 + z[1] ** 2 - z[0] * z[1], z))
    groups = np.array([[float(key == item) for key in keys] for item in unique])
    return modes, unique, groups


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--cutoffs", nargs="+", type=int, default=[81, 100, 144, 196])
    parser.add_argument("--grid", type=int, default=96)
    args = parser.parse_args()
    root = Path(__file__).parent
    previous = json.loads((root / "extended_exploration.json").read_text())[-1]
    mapping = {q: a for q, a in zip(previous["norms"], previous["amplitudes"])}
    rows = []
    for cutoff in args.cutoffs:
        modes, keys, groups = orbit_groups(cutoff)
        norms = np.array([m * m + n * n - m * n for m, n in keys])
        seed = np.array([mapping.get(tuple(key), mapping.get(int(q), 0.0)) for key, q in zip(keys, norms)])
        scale = norms ** 1.5 * np.sqrt(groups.sum(axis=1))
        model = FourierQuotient(modes, groups, grid=args.grid)
        def objective(x):
            value, gradient = model.evaluate(x / scale, gradient=True)
            return value, gradient / scale
        start = monotonic()
        result = minimize(objective, seed * scale, jac=True, method="BFGS", options={"gtol": 1e-9, "maxiter": 1000})
        amplitudes = result.x / scale
        validation = FourierQuotient(modes, groups, grid=192).evaluate(amplitudes)
        row = {"cutoff": cutoff, "keys": keys, "norms": norms.tolist(), "amplitudes": amplitudes.tolist(), "mode_count": len(modes), "parameter_count": len(keys), "success": bool(result.success), "message": str(result.message), "gradient_norm": float(np.linalg.norm(result.jac)), "iterations": int(result.nit), "validation": validation, "fourier_l1_norm": float(np.dot(np.abs(amplitudes), groups.sum(axis=1))), "elapsed_seconds": monotonic() - start}
        mapping = {tuple(key): float(a) for key, a in zip(keys, amplitudes)}
        rows.append(row)
        (root / "tighten_exploration.json").write_text(json.dumps(rows, indent=2))
        print(json.dumps({key: row[key] for key in ["cutoff", "parameter_count", "success", "gradient_norm", "iterations", "validation", "fourier_l1_norm", "elapsed_seconds"]}), flush=True)


==> anc/code/unrestricted_search.py <==
"""FFT search with independent cosine/sine coefficients and torus shape.

Exploration only. Every candidate requires independent grid and exact checks.
"""
import argparse
import json
from pathlib import Path
from time import monotonic
import numpy as np
from scipy.optimize import minimize
from explore import shells
from tighten_search import orbit

ROOT = Path(__file__).parent


class FFTQuotient:
    def __init__(self, cutoff, grid):
        self.modes = np.array(shells(cutoff)[0])
        self.grid = grid
        self.count = len(self.modes)
        self.indices = tuple((self.modes % grid).T)
        self.opposites = tuple((-self.modes % grid).T)
        self.m, self.n = np.meshgrid(np.fft.fftfreq(grid,d=1/grid),np.fft.fftfreq(grid,d=1/grid),indexing='ij')
        self.scale = np.tile((self.modes[:,0]**2+self.modes[:,1]**2-self.modes[:,0]*self.modes[:,1])**1.5,2)

    def evaluate(self, x, gradient=True):
        N, count = self.grid, self.count
        amplitudes = x[:2*count]/self.scale
        shear, logheight = x[-2:]
        k, l = self.m+shear*self.n, np.exp(logheight)*self.n
        multipliers = np.array([np.ones_like(k),k*k,k*l,l*l,1j*k**3,1j*k*k*l,1j*k*l*l,1j*l**3])
        spectrum = np.zeros((N,N),dtype=complex)
        values = (amplitudes[:count]-1j*amplitudes[count:])*(N*N/2)
        spectrum[self.indices], spectrum[self.opposites] = values, values.conjugate()
        fields = np.fft.ifft2(multipliers*spectrum,axes=(-2,-1)).real
        phi,a,b,c,d,e,f,g = fields
        w = np.exp(phi-phi.max())
        ip, qp = a+c, a*a+2*b*b+c*c
        dp = d*d+3*e*e+3*f*f+g*g+2*(a**3+c**3+3*b*b*(a+c))
        I,Q,D = [np.mean(w*poly) for poly in [ip,qp,dp]]
        ratio = I*D/Q**2
        if not gradient: return {'ratio':float(ratio),'I':float(I/w.mean()),'Q':float(Q/w.mean()),'D':float(D/w.mean()),'phi_range':float(np.ptp(phi))}
        cI,cQ,cD = D/Q**2,-2*ratio/Q,I/Q**2
        partials = w*np.array([cI*ip+cQ*qp+cD*dp,cI+2*cQ*a+6*cD*(a*a+b*b),4*cQ*b+12*cD*b*(a+c),cI+2*cQ*c+6*cD*(c*c+b*b),2*cD*d,6*cD*e,6*cD*f,2*cD*g])
        adjoint = np.sum(multipliers.conjugate()*np.fft.fft2(partials,axes=(-2,-1)),axis=0)/(N*N)
        coef_gradient = np.r_[adjoint[self.indices].real,-adjoint[self.indices].imag]/self.scale
        z = np.zeros_like(k)
        derivative_shear = np.array([z,2*k*self.n,l*self.n,z,3j*k*k*self.n,2j*k*l*self.n,1j*l*l*self.n,z])
        derivative_height = np.array([z,z,k*l,2*l*l,z,1j*k*k*l,2j*k*l*l,3j*l**3])
        metric_gradient = [np.mean(np.sum(partials*np.fft.ifft2(dm*spectrum,axes=(-2,-1)).real,axis=0)) for dm in [derivative_shear,derivative_height]]
        return ratio, np.r_[coef_gradient,metric_gradient]


def seed(model, multiplier=1):
    row = json.loads((ROOT/'tighten_exploration.json').read_text())[-1]
    mapping = {tuple(key):a for key,a in zip(row['keys'],row['amplitudes'])}
    cos = [mapping.get(orbit(m//multiplier,n//multiplier),0) if m%multiplier==0 and n%multiplier==0 else 0 for m,n in model.modes]
    return np.r_[np.r_[cos,np.zeros(model.count)]*model.scale,-.5,np.log(np.sqrt(3)/2)]


if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--cutoff',type=int,default=100)
    parser.add_argument('--grid',type=int,default=96)
    parser.add_argument('--multiplier',type=int,default=1)
    args = parser.parse_args()
    model = FFTQuotient(args.cutoff,args.grid)
    base = seed(model,args.multiplier)
    rng = np.random.default_rng(781)
    check = base+rng.normal(size=len(base))*.01
    direction = rng.normal(size=len(base))
    value, grad = model.evaluate(check)
    finite_difference = (model.evaluate(check+1e-6*direction,False)['ratio']-model.evaluate(check-1e-6*direction,False)['ratio'])/2e-6
    assert abs(finite_difference-grad@direction)<1e-6
    print('directional derivative error',abs(finite_difference-grad@direction),'initial',model.evaluate(base,False),flush=True)
    rows = []
    for noise in [0,.02,.1,.4]:
        x = base+rng.normal(size=len(base))*noise
        start = monotonic()
        result = minimize(model.evaluate,x,jac=True,method='L-BFGS-B',bounds=[(-12,12)]*(2*model.count)+[(-1.5,.5),(-1.5,.5)],options={'maxiter':1800,'gtol':2e-8,'ftol':2e-14,'maxcor':30,'maxls':35})
        validation = FFTQuotient(args.cutoff,2*args.grid).evaluate(result.x,False)
        row = {'cutoff':args.cutoff,'grid':args.grid,'multiplier':args.multiplier,'noise':noise,'x':result.x.tolist(),'modes':model.modes.tolist(),'validation':validation,'success':bool(result.success),'message':str(result.message),'gradient_norm':float(np.linalg.norm(result.jac)),'iterations':result.nit,'elapsed_seconds':monotonic()-start}
        rows.append(row)
        (ROOT/f'unrestricted_search_{args.cutoff}_{args.multiplier}.json').write_text(json.dumps(rows,indent=2))
        print(json.dumps({k:row[k] for k in ['noise','validation','success','gradient_norm','iterations','elapsed_seconds']}),flush=True)


==> anc/code/verify_aligned_tensor_ldl.py <==
"""Verify larger Hessian-dependent certificates using exact LDL elimination.

Adapted from verify_curvature_ldl.py; previous verifiers are preserved.
Leading principal minors are products of positive exact Schur pivots, avoiding
repeated determinant calculations for every nested principal submatrix.

Reuses the independent polynomial library from the preceding lower verifier.
Does not import the search, reconstruction code, SymPy, NumPy, or FLINT.
"""
import argparse
import json
from fractions import Fraction as R
from pathlib import Path
from verify_rational_lower import Poly, JETS, derivative, dot, variable

ROOT = Path(__file__).parent


def gram(matrix,vectors):
    coefficients = {}
    for i,left in enumerate(vectors):
        for j in range(i,len(vectors)):
            factor = matrix[i][j]*(1 if i==j else 2)
            if not factor: continue
            for monomial,value in dot(left,vectors[j]).terms.items():
                coefficients[monomial] = coefficients.get(monomial,R(0))+factor*value
    return Poly(coefficients)


def positive_leading_minors(matrix):
    work = [row[:] for row in matrix]
    product,minors = R(1),[]
    for k in range(len(work)):
        pivot = work[k][k]
        assert pivot>0, f'Nonpositive LDL pivot at {k}'
        product *= pivot
        minors.append(product)
        for i in range(k+1,len(work)):
            ratio = work[i][k]/pivot
            for j in range(i,len(work)):
                value = work[i][j]-ratio*work[k][j]
                work[i][j] = work[j][i] = value
    return minors


def verify(filename):
    data = json.loads((ROOT/filename).read_text())
    assert data['jet_multiindices']==[list(v) for v in JETS]
    a,b,power = R(data['a']),R(data['b']),data['power']
    assert a==b and a>0 and isinstance(power,int) and power>=1
    assert R(data['certified_lower_bound'])==2*a-b
    def decode(terms):
        assert all(len(m)==15 and all(isinstance(n,int) and n>=0 for n in m) for m,c in terms)
        assert len({tuple(m) for m,c in terms})==len(terms)
        return Poly({tuple(m):R(c) for m,c in terms})
    matrices = [[[R(v) for v in row] for row in M] for M in data['matrices']]
    features = [[[decode(v) for v in feature] for feature in block] for block in data['features']]
    powers = data['block_tau_powers']
    assert len(matrices)==len(features)==len(powers)==len(data['leading_principal_minors'])
    assert all(isinstance(k,int) and k>=0 for k in powers)
    total = 0
    for M,block,recorded in zip(matrices,features,data['leading_principal_minors']):
        size = len(block)
        assert len(M)==size and all(len(row)==size for row in M)
        assert all(M[i][j]==M[j][i] for i in range(size) for j in range(size))
        assert all(len(v)==2 for v in block)
        minors = positive_leading_minors(M)
        assert all(v>0 for v in minors) and minors==list(map(R,recorded))
        total += size
    p,q,A,B,C,d,e,f,g = [variable(i) for i in range(9)]
    tau = variable(14)
    radius,den = p*p+q*q,p*p+q*q+tau
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    curvature = R(data['curvature_weight'])
    assert curvature>0
    eta,nu = R(data['trace_weight']),R(data['cross_weight'])
    kappa = curvature/2+eta
    assert kappa>0 and 4*kappa>nu*nu
    xi = R(data['alignment_weight'])
    delta0 = 1-nu*nu/(4*kappa)
    delta1 = 1-(nu+xi/2)**2/(4*kappa)-xi*xi/(8*curvature)
    middle = 2-nu*(nu+xi/2)/(2*kappa)
    delta = R(data['denominator_lower_factor'])
    assert [delta0,delta1]==list(map(R,data['denominator_endpoint_factors']))
    assert 0<delta<=delta0 and delta1>=0 and middle>=0
    assert R(data['denominator_lower_factor'])==delta and delta>0
    h = A+C
    base = den
    den = base*base+curvature*Q+eta*h*h+nu*base*h+xi*(A*p*p+2*B*p*q+C*q*q)
    trace_square = kappa*(h+(nu*base+xi*R(1,2)*radius)*(R(1)/(2*kappa)))**2
    tensor_squares = curvature*R(1,2)*(A-C+xi/(2*curvature)*(p*p-q*q))**2+2*curvature*(B+xi/(2*curvature)*p*q)**2
    decomposition = tensor_squares+trace_square+delta0*tau**2+middle*radius*tau+delta1*radius**2
    assert den.terms==decomposition.terms
    assert den.terms==decode(data['denominator_polynomial']).terms
    sos = sum(tau**k*gram(M,V) for M,V,k in zip(matrices,features,powers))
    J = [decode(v) for v in data['divergence_field']]
    assert len(J)==2
    div = derivative(J[0],0)+derivative(J[1],1)+p*J[0]+q*J[1]
    residual = den**power*(D-2*a*tau*Q+b*tau**2*radius)-sos-den*div+(power-1)*dot(J,[derivative(den,j) for j in [0,1]])
    assert not residual.terms
    report = {'status':'exact_full_identity_and_positivity_passed','certificate':filename,
              'lower_bound':str(2*a-b),'alignment_weight':str(xi),'denominator_endpoint_factors':[str(delta0),str(delta1)],'denominator_power':power,'trace_weight':str(eta),'cross_weight':str(nu),'denominator_lower_factor':str(delta),'curvature_weight':str(curvature),'block_sizes':[len(M) for M in matrices],
              'positive_principal_minors':total,'residual_monomials':len(residual.terms),
              'divergence_monomials':[len(v.terms) for v in J],
              'positivity_method':'exact LDL pivots and all leading principal minors',
              'analytic_condition':'tau > 0; positive-time Gaussian convolutions have all required weighted jet moments'}
    (ROOT/filename.replace('_certificate.json','_ldl_verification.json')).write_text(json.dumps(report,indent=2))
    print(json.dumps(report,indent=2))
    return report


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('certificate',nargs='?',default='tensor_lower_6_1_0_1_4_align_3_2_certificate.json')
    args = parser.parse_args()
    verify(args.certificate)


==> anc/code/verify_curvature_ldl.py <==
"""Verify larger Hessian-dependent certificates using exact LDL elimination.

Adapted from verify_curvature_lower.py; previous verifiers are preserved.
Leading principal minors are products of positive exact Schur pivots, avoiding
repeated determinant calculations for every nested principal submatrix.

Reuses the independent polynomial library from the preceding lower verifier.
Does not import the search, reconstruction code, SymPy, NumPy, or FLINT.
"""
import argparse
import json
from fractions import Fraction as R
from pathlib import Path
from verify_rational_lower import Poly, JETS, derivative, dot, variable

ROOT = Path(__file__).parent


def gram(matrix,vectors):
    coefficients = {}
    for i,left in enumerate(vectors):
        for j in range(i,len(vectors)):
            factor = matrix[i][j]*(1 if i==j else 2)
            if not factor: continue
            for monomial,value in dot(left,vectors[j]).terms.items():
                coefficients[monomial] = coefficients.get(monomial,R(0))+factor*value
    return Poly(coefficients)


def positive_leading_minors(matrix):
    work = [row[:] for row in matrix]
    product,minors = R(1),[]
    for k in range(len(work)):
        pivot = work[k][k]
        assert pivot>0, f'Nonpositive LDL pivot at {k}'
        product *= pivot
        minors.append(product)
        for i in range(k+1,len(work)):
            ratio = work[i][k]/pivot
            for j in range(i,len(work)):
                value = work[i][j]-ratio*work[k][j]
                work[i][j] = work[j][i] = value
    return minors


def verify(filename):
    data = json.loads((ROOT/filename).read_text())
    assert data['jet_multiindices']==[list(v) for v in JETS]
    a,b,power = R(data['a']),R(data['b']),data['power']
    assert a==b and a>0 and isinstance(power,int) and power>=1
    assert R(data['certified_lower_bound'])==2*a-b
    def decode(terms):
        assert all(len(m)==15 and all(isinstance(n,int) and n>=0 for n in m) for m,c in terms)
        assert len({tuple(m) for m,c in terms})==len(terms)
        return Poly({tuple(m):R(c) for m,c in terms})
    matrices = [[[R(v) for v in row] for row in M] for M in data['matrices']]
    features = [[[decode(v) for v in feature] for feature in block] for block in data['features']]
    powers = data['block_tau_powers']
    assert len(matrices)==len(features)==len(powers)==len(data['leading_principal_minors'])
    assert all(isinstance(k,int) and k>=0 for k in powers)
    total = 0
    for M,block,recorded in zip(matrices,features,data['leading_principal_minors']):
        size = len(block)
        assert len(M)==size and all(len(row)==size for row in M)
        assert all(M[i][j]==M[j][i] for i in range(size) for j in range(size))
        assert all(len(v)==2 for v in block)
        minors = positive_leading_minors(M)
        assert all(v>0 for v in minors) and minors==list(map(R,recorded))
        total += size
    p,q,A,B,C,d,e,f,g = [variable(i) for i in range(9)]
    tau = variable(14)
    radius,den = p*p+q*q,p*p+q*q+tau
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    curvature = R(data['curvature_weight'])
    assert curvature>0
    den = den*den+curvature*Q
    assert den.terms==decode(data['denominator_polynomial']).terms
    sos = sum(tau**k*gram(M,V) for M,V,k in zip(matrices,features,powers))
    J = [decode(v) for v in data['divergence_field']]
    assert len(J)==2
    div = derivative(J[0],0)+derivative(J[1],1)+p*J[0]+q*J[1]
    residual = den**power*(D-2*a*tau*Q+b*tau**2*radius)-sos-den*div+(power-1)*dot(J,[derivative(den,j) for j in [0,1]])
    assert not residual.terms
    report = {'status':'exact_full_identity_and_positivity_passed','certificate':filename,
              'lower_bound':str(2*a-b),'denominator_power':power,'curvature_weight':str(curvature),'block_sizes':[len(M) for M in matrices],
              'positive_principal_minors':total,'residual_monomials':len(residual.terms),
              'divergence_monomials':[len(v.terms) for v in J],
              'positivity_method':'exact LDL pivots and all leading principal minors',
              'analytic_condition':'tau > 0; positive-time Gaussian convolutions have all required weighted jet moments'}
    (ROOT/filename.replace('_certificate.json','_ldl_verification.json')).write_text(json.dumps(report,indent=2))
    print(json.dumps(report,indent=2))
    return report


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('certificate',nargs='?',default='curvature_lower_6_1_certificate.json')
    args = parser.parse_args()
    verify(args.certificate)


==> anc/code/verify_curvature_lower.py <==
"""Verify Hessian-dependent certificates in exact standard-library arithmetic.

Adapted from verify_higher_lower.py; the previous verifier is preserved.

Reuses the independent polynomial library from the preceding lower verifier.
Does not import the search, reconstruction code, SymPy, NumPy, or FLINT.
"""
import argparse
import json
from fractions import Fraction as R
from pathlib import Path
from verify_rational_lower import Poly, JETS, derivative, determinant, dot, gram, variable

ROOT = Path(__file__).parent


def verify(filename):
    data = json.loads((ROOT/filename).read_text())
    assert data['jet_multiindices']==[list(v) for v in JETS]
    a,b,power = R(data['a']),R(data['b']),data['power']
    assert a==b and a>0 and isinstance(power,int) and power>=1
    assert R(data['certified_lower_bound'])==2*a-b
    def decode(terms):
        assert all(len(m)==15 and all(isinstance(n,int) and n>=0 for n in m) for m,c in terms)
        assert len({tuple(m) for m,c in terms})==len(terms)
        return Poly({tuple(m):R(c) for m,c in terms})
    matrices = [[[R(v) for v in row] for row in M] for M in data['matrices']]
    features = [[[decode(v) for v in feature] for feature in block] for block in data['features']]
    powers = data['block_tau_powers']
    assert len(matrices)==len(features)==len(powers)==len(data['leading_principal_minors'])
    assert all(isinstance(k,int) and k>=0 for k in powers)
    total = 0
    for M,block,recorded in zip(matrices,features,data['leading_principal_minors']):
        size = len(block)
        assert len(M)==size and all(len(row)==size for row in M)
        assert all(M[i][j]==M[j][i] for i in range(size) for j in range(size))
        assert all(len(v)==2 for v in block)
        minors = [determinant([row[:n] for row in M[:n]]) for n in range(1,size+1)]
        assert all(v>0 for v in minors) and minors==list(map(R,recorded))
        total += size
    p,q,A,B,C,d,e,f,g = [variable(i) for i in range(9)]
    tau = variable(14)
    radius,den = p*p+q*q,p*p+q*q+tau
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    curvature = R(data['curvature_weight'])
    assert curvature>0
    den = den*den+curvature*Q
    assert den.terms==decode(data['denominator_polynomial']).terms
    sos = sum(tau**k*gram(M,V) for M,V,k in zip(matrices,features,powers))
    J = [decode(v) for v in data['divergence_field']]
    assert len(J)==2
    div = derivative(J[0],0)+derivative(J[1],1)+p*J[0]+q*J[1]
    residual = den**power*(D-2*a*tau*Q+b*tau**2*radius)-sos-den*div+(power-1)*dot(J,[derivative(den,j) for j in [0,1]])
    assert not residual.terms
    report = {'status':'exact_full_identity_and_positivity_passed','certificate':filename,
              'lower_bound':str(2*a-b),'denominator_power':power,'curvature_weight':str(curvature),'block_sizes':[len(M) for M in matrices],
              'positive_principal_minors':total,'residual_monomials':len(residual.terms),
              'divergence_monomials':[len(v.terms) for v in J],
              'analytic_condition':'tau > 0; positive-time Gaussian convolutions have all required weighted jet moments'}
    (ROOT/filename.replace('_certificate.json','_verification.json')).write_text(json.dumps(report,indent=2))
    print(json.dumps(report,indent=2))
    return report


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('certificate',nargs='?',default='curvature_lower_4_1_certificate.json')
    args = parser.parse_args()
    verify(args.certificate)


==> anc/code/verify_higher_lower.py <==
"""Verify higher-denominator certificates in exact standard-library arithmetic.

Reuses the independent polynomial library from the preceding lower verifier.
Does not import the search, reconstruction code, SymPy, NumPy, or FLINT.
"""
import argparse
import json
from fractions import Fraction as R
from pathlib import Path
from verify_rational_lower import Poly, JETS, derivative, determinant, dot, gram, variable

ROOT = Path(__file__).parent


def verify(filename):
    data = json.loads((ROOT/filename).read_text())
    assert data['jet_multiindices']==[list(v) for v in JETS]
    a,b,power = R(data['a']),R(data['b']),data['power']
    assert a==b and a>0 and isinstance(power,int) and power>=1
    assert R(data['certified_lower_bound'])==2*a-b
    def decode(terms):
        assert all(len(m)==15 and all(isinstance(n,int) and n>=0 for n in m) for m,c in terms)
        assert len({tuple(m) for m,c in terms})==len(terms)
        return Poly({tuple(m):R(c) for m,c in terms})
    matrices = [[[R(v) for v in row] for row in M] for M in data['matrices']]
    features = [[[decode(v) for v in feature] for feature in block] for block in data['features']]
    powers = data['block_tau_powers']
    assert len(matrices)==len(features)==len(powers)==len(data['leading_principal_minors'])
    assert all(isinstance(k,int) and k>=0 for k in powers)
    total = 0
    for M,block,recorded in zip(matrices,features,data['leading_principal_minors']):
        size = len(block)
        assert len(M)==size and all(len(row)==size for row in M)
        assert all(M[i][j]==M[j][i] for i in range(size) for j in range(size))
        assert all(len(v)==2 for v in block)
        minors = [determinant([row[:n] for row in M[:n]]) for n in range(1,size+1)]
        assert all(v>0 for v in minors) and minors==list(map(R,recorded))
        total += size
    p,q,A,B,C,d,e,f,g = [variable(i) for i in range(9)]
    tau = variable(14)
    radius,den = p*p+q*q,p*p+q*q+tau
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    sos = sum(tau**k*gram(M,V) for M,V,k in zip(matrices,features,powers))
    J = [decode(v) for v in data['divergence_field']]
    assert len(J)==2
    div = derivative(J[0],0)+derivative(J[1],1)+p*J[0]+q*J[1]
    residual = den**power*(D-2*a*tau*Q+b*tau**2*radius)-sos-den*div+(power-1)*dot(J,[derivative(den,j) for j in [0,1]])
    assert not residual.terms
    report = {'status':'exact_full_identity_and_positivity_passed','certificate':filename,
              'lower_bound':str(2*a-b),'denominator_power':power,'block_sizes':[len(M) for M in matrices],
              'positive_principal_minors':total,'residual_monomials':len(residual.terms),
              'divergence_monomials':[len(v.terms) for v in J],
              'analytic_condition':'tau > 0; positive-time Gaussian convolutions have all required weighted jet moments'}
    (ROOT/filename.replace('_certificate.json','_verification.json')).write_text(json.dumps(report,indent=2))
    print(json.dumps(report,indent=2))
    return report


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('certificate',nargs='?',default='higher_lower_3_certificate.json')
    args = parser.parse_args()
    verify(args.certificate)


==> anc/code/verify_lower_bound.py <==
"""Independent exact lower-bound verifier; Python standard library only.

Checks a polynomial divergence identity and Sylvester's positivity criterion.
It does not import the optimizer, SymPy, NumPy, or the discovery code.
All arithmetic is rational. Run without Python's -O flag.
"""
import json
from fractions import Fraction as R
from pathlib import Path

N = 14
ZERO = (0,) * N
JETS = [(i, n - i) for n in range(1, 5) for i in range(n, -1, -1)]


class Poly:
    def __init__(self, value=0):
        self.terms = ({k: R(v) for k, v in value.items() if v}
                      if isinstance(value, dict) else ({ZERO: R(value)} if value else {}))

    def __add__(self, other):
        other = other if isinstance(other, Poly) else Poly(other)
        out = self.terms.copy()
        for key, value in other.terms.items():
            out[key] = out.get(key, R(0)) + value
        return Poly(out)

    __radd__ = __add__

    def __neg__(self):
        return Poly({key: -value for key, value in self.terms.items()})

    def __sub__(self, other):
        return self + (-other if isinstance(other, Poly) else -R(other))

    def __mul__(self, other):
        other = other if isinstance(other, Poly) else Poly(other)
        out = {}
        for left, x in self.terms.items():
            for right, y in other.terms.items():
                key = tuple(a + b for a, b in zip(left, right))
                out[key] = out.get(key, R(0)) + x * y
        return Poly(out)

    __rmul__ = __mul__

    def __pow__(self, power):
        assert isinstance(power, int) and power >= 0
        out = Poly(1)
        for _ in range(power):
            out = out * self
        return out


def variable(i):
    key = list(ZERO)
    key[i] = 1
    return Poly({tuple(key): 1})


def derivative(poly, axis):
    out = Poly()
    for monomial, coefficient in poly.terms.items():
        for i, exponent in enumerate(monomial):
            if exponent:
                x, y = JETS[i]
                target = JETS.index((x + (axis == 0), y + (axis == 1)))
                key = list(monomial)
                key[i] -= 1
                key[target] += 1
                out += Poly({tuple(key): coefficient * exponent})
    return out


def dot(v, w):
    return sum(a * b for a, b in zip(v, w))


def gram(matrix, vectors):
    return sum(matrix[i][j] * dot(v, w) for i, v in enumerate(vectors) for j, w in enumerate(vectors))


def determinant(matrix):
    a = [row[:] for row in matrix]
    result = R(1)
    for i in range(len(a)):
        pivot = next((j for j in range(i, len(a)) if a[j][i]), None)
        if pivot is None:
            return R(0)
        if pivot != i:
            a[i], a[pivot] = a[pivot], a[i]
            result = -result
        diagonal = a[i][i]
        result *= diagonal
        for j in range(i + 1, len(a)):
            ratio = a[j][i] / diagonal
            for k in range(i + 1, len(a)):
                a[j][k] -= ratio * a[i][k]
    return result


def verify(filename):
    data = json.loads(Path(__file__).with_name(filename).read_text())
    assert data["jet_multiindices"] == [list(key) for key in JETS]
    K, lam = R(data["K"]), R(data["lambda"])
    assert K > 0 and R(data["certified_lower_bound"]) == 1 / K
    matrices = [[[R(x) for x in row] for row in data[name]] for name in ["P", "S"]]
    minors = []
    for matrix, size in zip(matrices, [4, 3]):
        assert len(matrix) == size and all(len(row) == size for row in matrix)
        assert all(matrix[i][j] == matrix[j][i] for i in range(size) for j in range(size))
        row = [determinant([r[:n] for r in matrix[:n]]) for n in range(1, size + 1)]
        assert all(x > 0 for x in row), "Sylvester positivity test failed"
        minors.append(row)
    assert minors == [[R(x) for x in row] for row in data["leading_minors"]]

    p, q, a, b, c, d, e, f, g = [variable(i) for i in range(9)]
    score = [p, q]
    As = [a*p + b*q, b*p + c*q]
    radius, trace = p*p + q*q, a+c
    V = [[d+f, e+g], [trace*p, trace*q], [(a-c)*p + 2*b*q, 2*b*p - (a-c)*q], [radius*p, radius*q]]
    W = [[d-3*f, 3*e-g], [(a-c)*p - 2*b*q, (a-c)*q + 2*b*p], [p**3 - 3*p*q*q, 3*p*p*q - q**3]]
    vector_coeff = [-R(1), 2*lam - R(1, 2), lam - R(1, 2), lam]
    F = [sum(vector_coeff[j] * V[j][i] for j in range(4)) for i in range(2)]
    q_poly = a*a + 2*b*b + c*c
    d_poly = d*d + 3*e*e + 3*f*f + g*g - 2*(a**3 + c**3 + 3*b*b*(a+c))

    def div_f(vector):
        return derivative(vector[0], 0) + derivative(vector[1], 1) + dot(score, vector)

    J_cauchy = [-As[i] + lam*radius*score[i] for i in range(2)]
    assert not (dot(score, F) - q_poly - div_f(J_cauchy)).terms, "Cauchy identity failed"
    J = [Poly({tuple(key): R(value) for key, value in component}) for component in data["divergence_field"]]
    residual = K*d_poly - dot(F, F) - gram(matrices[0], V) - gram(matrices[1], W) - div_f(J)
    assert not residual.terms, "Sum-of-squares divergence identity failed"
    return {"certificate": filename, "status": "exact_polynomial_and_positivity_checks_passed", "lower_bound": str(1/K), "leading_minors": [[str(x) for x in row] for row in minors], "residual_monomials": len(residual.terms)}


if __name__ == "__main__":
    reports = [verify(name) for name in ["lower_bound_certificate.json", "stronger_lower_certificate.json"]]
    Path(__file__).with_name("lower_verification.json").write_text(json.dumps(reports, indent=2))
    print(json.dumps(reports, indent=2))


==> anc/code/verify_numerics.py <==
"""Independent heat-semigroup check using derivatives of f rather than log f."""
import json
from pathlib import Path
import numpy as np
from explore import FourierQuotient, shells


def check(grid):
    certificate = json.loads(Path(__file__).with_name("certificate.json").read_text())
    modes, norms, groups = shells(max(certificate["norms"]))
    amplitudes = np.array(certificate["amplitudes_times_100000"]) / 100000
    model = FourierQuotient(modes, groups, grid)
    phi = (amplitudes @ model.b[0]).reshape(grid, grid)
    density = np.exp(phi)
    density /= density.mean()
    m, n = np.meshgrid(np.fft.fftfreq(grid, d=1 / grid), np.fft.fftfreq(grid, d=1 / grid), indexing="ij")
    kx, ky = m - n / 2, np.sqrt(3) * n / 2
    norm = kx * kx + ky * ky
    spectrum = np.fft.fft2(density)
    fields = [np.fft.ifft2((-norm / 2) ** order * spectrum).real for order in range(3)]
    gradients = [[np.fft.ifft2(1j * k * (-norm / 2) ** order * spectrum).real for k in [kx, ky]] for order in range(3)]
    f, f1, f2 = fields
    g2 = sum(g * g for g in gradients[0])
    g_g1 = sum(g * h for g, h in zip(gradients[0], gradients[1]))
    first = np.mean(2 * g_g1 / f - g2 * f1 / f ** 2)
    second = np.mean(2 * (sum(g * g for g in gradients[1]) + sum(g * h for g, h in zip(gradients[0], gradients[2]))) / f - 4 * g_g1 * f1 / f ** 2 - g2 * f2 / f ** 2 + 2 * g2 * f1 ** 2 / f ** 3)
    static = model.evaluate(amplitudes)
    errors = {"I": abs(np.mean(g2 / f) - static["I"]), "I_prime": abs(first + static["Q"]), "I_second": abs(second - static["D"])}
    assert max(errors.values()) < 1e-8
    return {"grid": grid, "static": static, "heat_derivative_first": float(first), "heat_derivative_second": float(second), "absolute_errors": {k: float(v) for k, v in errors.items()}}


if __name__ == "__main__":
    output = [check(grid) for grid in [64, 128, 256]]
    Path(__file__).with_name("independent_checks.json").write_text(json.dumps(output, indent=2))
    print(json.dumps(output, indent=2))


==> anc/code/verify_rational_lower.py <==
"""Independent exact lower-bound verifier; Python standard library only.

Checks a rational-function divergence identity and Sylvester's positivity criterion.
It does not import the optimizer, SymPy, NumPy, or the discovery code.
All arithmetic is rational. Run without Python's -O flag.
"""
import json
from fractions import Fraction as R
from pathlib import Path

N = 15
ZERO = (0,) * N
JETS = [(i, n - i) for n in range(1, 5) for i in range(n, -1, -1)]


class Poly:
    def __init__(self, value=0):
        self.terms = ({k: R(v) for k, v in value.items() if v}
                      if isinstance(value, dict) else ({ZERO: R(value)} if value else {}))

    def __add__(self, other):
        other = other if isinstance(other, Poly) else Poly(other)
        out = self.terms.copy()
        for key, value in other.terms.items():
            out[key] = out.get(key, R(0)) + value
        return Poly(out)

    __radd__ = __add__

    def __neg__(self):
        return Poly({key: -value for key, value in self.terms.items()})

    def __sub__(self, other):
        return self + (-other if isinstance(other, Poly) else -R(other))

    def __mul__(self, other):
        other = other if isinstance(other, Poly) else Poly(other)
        out = {}
        for left, x in self.terms.items():
            for right, y in other.terms.items():
                key = tuple(a + b for a, b in zip(left, right))
                out[key] = out.get(key, R(0)) + x * y
        return Poly(out)

    __rmul__ = __mul__

    def __pow__(self, power):
        assert isinstance(power, int) and power >= 0
        out = Poly(1)
        for _ in range(power):
            out = out * self
        return out


def variable(i):
    key = list(ZERO)
    key[i] = 1
    return Poly({tuple(key): 1})


def derivative(poly, axis):
    out = Poly()
    for monomial, coefficient in poly.terms.items():
        for i, exponent in enumerate(monomial):
            if exponent and i < 14:
                x, y = JETS[i]
                target = JETS.index((x + (axis == 0), y + (axis == 1)))
                key = list(monomial)
                key[i] -= 1
                key[target] += 1
                out += Poly({tuple(key): coefficient * exponent})
    return out


def dot(v, w):
    return sum(a * b for a, b in zip(v, w))


def gram(matrix, vectors):
    return sum(matrix[i][j] * dot(v, w) for i, v in enumerate(vectors) for j, w in enumerate(vectors))


def determinant(matrix):
    a = [row[:] for row in matrix]
    result = R(1)
    for i in range(len(a)):
        pivot = next((j for j in range(i, len(a)) if a[j][i]), None)
        if pivot is None:
            return R(0)
        if pivot != i:
            a[i], a[pivot] = a[pivot], a[i]
            result = -result
        diagonal = a[i][i]
        result *= diagonal
        for j in range(i + 1, len(a)):
            ratio = a[j][i] / diagonal
            for k in range(i + 1, len(a)):
                a[j][k] -= ratio * a[i][k]
    return result


def verify():
    data = json.loads(Path(__file__).with_name("rational_lower_certificate.json").read_text())
    assert data["jet_multiindices"] == [list(key) for key in JETS]
    a, b = R(data["a"]), R(data["b"])
    assert R(data["certified_lower_bound"]) == 2*a-b
    matrices = [[[R(x) for x in row] for row in M] for M in data["matrices"]]
    def decode(poly): return Poly({tuple(m):R(c) for m,c in poly})
    features = [[[decode(poly) for poly in vector] for vector in block] for block in data["features"]]
    all_minors = []
    for M,block in zip(matrices,features):
        size = len(block)
        assert len(M) == size and all(len(row) == size for row in M)
        assert all(M[i][j] == M[j][i] for i in range(size) for j in range(size))
        minors = [determinant([row[:n] for row in M[:n]]) for n in range(1,size+1)]
        assert all(x > 0 for x in minors)
        all_minors.append(minors)
    assert all_minors == [[R(x) for x in row] for row in data["leading_principal_minors"]]
    assert data["block_tau_powers"] == [0,0,0,1,1,1,1]
    assert len(matrices) == len(features) == 7
    p,q,A,B,C,d,e,f,g = [variable(i) for i in range(9)]
    tau = variable(14)
    radius,den = p*p+q*q,p*p+q*q+tau
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    sos = sum(tau**power*gram(M,V) for M,V,power in zip(matrices,features,data["block_tau_powers"]))
    J = [decode(poly) for poly in data["divergence_field"]]
    div_f_J = derivative(J[0],0)+derivative(J[1],1)+p*J[0]+q*J[1]
    derivative_den = [derivative(den,axis) for axis in [0,1]]
    residual = den**2*(D-2*a*tau*Q+b*tau**2*radius)-sos-den*div_f_J+dot(J,derivative_den)
    assert not residual.terms
    return {"status":"exact_rational_divergence_and_positivity_checks_passed","lower_bound":str(2*a-b),"positive_definite_block_sizes":[len(M) for M in matrices],"positive_principal_minors":sum(map(len,all_minors)),"residual_monomials":len(residual.terms),"denominator_condition":"tau > 0, hence |grad log f|^2+tau > 0"}


if __name__ == "__main__":
    report = verify()
    Path(__file__).with_name("rational_lower_verification.json").write_text(json.dumps(report,indent=2))
    print(json.dumps(report,indent=2))


==> anc/code/verify_second_upper.py <==
"""Independent heat-semigroup check using derivatives of f rather than log f."""
import json
from pathlib import Path
import numpy as np
from explore import FourierQuotient, shells


def check(grid):
    data = json.loads(Path(__file__).with_name("second_upper_density.json").read_text())
    modes = [row[:2] for row in data["modes"]]
    coefficients = np.array([row[2] for row in data["modes"]]) / data["cosine_denominator"]
    model = FourierQuotient(modes, coefficients[None, :], grid)
    amplitudes = np.array([1.0])
    phi = (amplitudes @ model.b[0]).reshape(grid, grid)
    density = np.exp(phi)
    density /= density.mean()
    m, n = np.meshgrid(np.fft.fftfreq(grid, d=1 / grid), np.fft.fftfreq(grid, d=1 / grid), indexing="ij")
    kx, ky = m - n / 2, np.sqrt(3) * n / 2
    norm = kx * kx + ky * ky
    spectrum = np.fft.fft2(density)
    fields = [np.fft.ifft2((-norm / 2) ** order * spectrum).real for order in range(3)]
    gradients = [[np.fft.ifft2(1j * k * (-norm / 2) ** order * spectrum).real for k in [kx, ky]] for order in range(3)]
    f, f1, f2 = fields
    g2 = sum(g * g for g in gradients[0])
    g_g1 = sum(g * h for g, h in zip(gradients[0], gradients[1]))
    first = np.mean(2 * g_g1 / f - g2 * f1 / f ** 2)
    second = np.mean(2 * (sum(g * g for g in gradients[1]) + sum(g * h for g, h in zip(gradients[0], gradients[2]))) / f - 4 * g_g1 * f1 / f ** 2 - g2 * f2 / f ** 2 + 2 * g2 * f1 ** 2 / f ** 3)
    static = model.evaluate(amplitudes)
    errors = {"I": abs(np.mean(g2 / f) - static["I"]), "I_prime": abs(first + static["Q"]), "I_second": abs(second - static["D"])}
    assert max(errors.values()) < 1e-8
    return {"grid": grid, "static": static, "heat_derivative_first": float(first), "heat_derivative_second": float(second), "absolute_errors": {k: float(v) for k, v in errors.items()}}


if __name__ == "__main__":
    output = [check(grid) for grid in [96, 192]]
    Path(__file__).with_name("second_upper_independent_checks.json").write_text(json.dumps(output, indent=2))
    print(json.dumps(output, indent=2))


==> anc/code/verify_tensor_ldl.py <==
"""Verify larger Hessian-dependent certificates using exact LDL elimination.

Adapted from verify_curvature_ldl.py; previous verifiers are preserved.
Leading principal minors are products of positive exact Schur pivots, avoiding
repeated determinant calculations for every nested principal submatrix.

Reuses the independent polynomial library from the preceding lower verifier.
Does not import the search, reconstruction code, SymPy, NumPy, or FLINT.
"""
import argparse
import json
from fractions import Fraction as R
from pathlib import Path
from verify_rational_lower import Poly, JETS, derivative, dot, variable

ROOT = Path(__file__).parent


def gram(matrix,vectors):
    coefficients = {}
    for i,left in enumerate(vectors):
        for j in range(i,len(vectors)):
            factor = matrix[i][j]*(1 if i==j else 2)
            if not factor: continue
            for monomial,value in dot(left,vectors[j]).terms.items():
                coefficients[monomial] = coefficients.get(monomial,R(0))+factor*value
    return Poly(coefficients)


def positive_leading_minors(matrix):
    work = [row[:] for row in matrix]
    product,minors = R(1),[]
    for k in range(len(work)):
        pivot = work[k][k]
        assert pivot>0, f'Nonpositive LDL pivot at {k}'
        product *= pivot
        minors.append(product)
        for i in range(k+1,len(work)):
            ratio = work[i][k]/pivot
            for j in range(i,len(work)):
                value = work[i][j]-ratio*work[k][j]
                work[i][j] = work[j][i] = value
    return minors


def verify(filename):
    data = json.loads((ROOT/filename).read_text())
    assert data['jet_multiindices']==[list(v) for v in JETS]
    a,b,power = R(data['a']),R(data['b']),data['power']
    assert a==b and a>0 and isinstance(power,int) and power>=1
    assert R(data['certified_lower_bound'])==2*a-b
    def decode(terms):
        assert all(len(m)==15 and all(isinstance(n,int) and n>=0 for n in m) for m,c in terms)
        assert len({tuple(m) for m,c in terms})==len(terms)
        return Poly({tuple(m):R(c) for m,c in terms})
    matrices = [[[R(v) for v in row] for row in M] for M in data['matrices']]
    features = [[[decode(v) for v in feature] for feature in block] for block in data['features']]
    powers = data['block_tau_powers']
    assert len(matrices)==len(features)==len(powers)==len(data['leading_principal_minors'])
    assert all(isinstance(k,int) and k>=0 for k in powers)
    total = 0
    for M,block,recorded in zip(matrices,features,data['leading_principal_minors']):
        size = len(block)
        assert len(M)==size and all(len(row)==size for row in M)
        assert all(M[i][j]==M[j][i] for i in range(size) for j in range(size))
        assert all(len(v)==2 for v in block)
        minors = positive_leading_minors(M)
        assert all(v>0 for v in minors) and minors==list(map(R,recorded))
        total += size
    p,q,A,B,C,d,e,f,g = [variable(i) for i in range(9)]
    tau = variable(14)
    radius,den = p*p+q*q,p*p+q*q+tau
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    curvature = R(data['curvature_weight'])
    assert curvature>0
    eta,nu = R(data['trace_weight']),R(data['cross_weight'])
    kappa = curvature/2+eta
    assert kappa>0 and 4*kappa>nu*nu
    delta = 1-nu*nu/(4*kappa)
    assert R(data['denominator_lower_factor'])==delta and delta>0
    h = A+C
    base = den
    den = base*base+curvature*Q+eta*h*h+nu*base*h
    decomposition = curvature*((A-C)**2*R(1,2)+2*B*B)+kappa*(h+nu/(2*kappa)*base)**2+delta*base**2
    assert den.terms==decomposition.terms
    assert den.terms==decode(data['denominator_polynomial']).terms
    sos = sum(tau**k*gram(M,V) for M,V,k in zip(matrices,features,powers))
    J = [decode(v) for v in data['divergence_field']]
    assert len(J)==2
    div = derivative(J[0],0)+derivative(J[1],1)+p*J[0]+q*J[1]
    residual = den**power*(D-2*a*tau*Q+b*tau**2*radius)-sos-den*div+(power-1)*dot(J,[derivative(den,j) for j in [0,1]])
    assert not residual.terms
    report = {'status':'exact_full_identity_and_positivity_passed','certificate':filename,
              'lower_bound':str(2*a-b),'denominator_power':power,'trace_weight':str(eta),'cross_weight':str(nu),'denominator_lower_factor':str(delta),'curvature_weight':str(curvature),'block_sizes':[len(M) for M in matrices],
              'positive_principal_minors':total,'residual_monomials':len(residual.terms),
              'divergence_monomials':[len(v.terms) for v in J],
              'positivity_method':'exact LDL pivots and all leading principal minors',
              'analytic_condition':'tau > 0; positive-time Gaussian convolutions have all required weighted jet moments'}
    (ROOT/filename.replace('_certificate.json','_ldl_verification.json')).write_text(json.dumps(report,indent=2))
    print(json.dumps(report,indent=2))
    return report


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('certificate',nargs='?',default='tensor_lower_6_1_0_1_2_certificate.json')
    args = parser.parse_args()
    verify(args.certificate)


==> anc/code/verify_tensor_lower.py <==
"""Verify trace-sensitive certificates in exact standard-library arithmetic.

Adapted from verify_curvature_lower.py; the previous verifiers are preserved.

Reuses the independent polynomial library from the preceding lower verifier.
Does not import the search, reconstruction code, SymPy, NumPy, or FLINT.
"""
import argparse
import json
from fractions import Fraction as R
from pathlib import Path
from verify_rational_lower import Poly, JETS, derivative, determinant, dot, gram, variable

ROOT = Path(__file__).parent


def verify(filename):
    data = json.loads((ROOT/filename).read_text())
    assert data['jet_multiindices']==[list(v) for v in JETS]
    a,b,power = R(data['a']),R(data['b']),data['power']
    assert a==b and a>0 and isinstance(power,int) and power>=1
    assert R(data['certified_lower_bound'])==2*a-b
    def decode(terms):
        assert all(len(m)==15 and all(isinstance(n,int) and n>=0 for n in m) for m,c in terms)
        assert len({tuple(m) for m,c in terms})==len(terms)
        return Poly({tuple(m):R(c) for m,c in terms})
    matrices = [[[R(v) for v in row] for row in M] for M in data['matrices']]
    features = [[[decode(v) for v in feature] for feature in block] for block in data['features']]
    powers = data['block_tau_powers']
    assert len(matrices)==len(features)==len(powers)==len(data['leading_principal_minors'])
    assert all(isinstance(k,int) and k>=0 for k in powers)
    total = 0
    for M,block,recorded in zip(matrices,features,data['leading_principal_minors']):
        size = len(block)
        assert len(M)==size and all(len(row)==size for row in M)
        assert all(M[i][j]==M[j][i] for i in range(size) for j in range(size))
        assert all(len(v)==2 for v in block)
        minors = [determinant([row[:n] for row in M[:n]]) for n in range(1,size+1)]
        assert all(v>0 for v in minors) and minors==list(map(R,recorded))
        total += size
    p,q,A,B,C,d,e,f,g = [variable(i) for i in range(9)]
    tau = variable(14)
    radius,den = p*p+q*q,p*p+q*q+tau
    Q = A*A+2*B*B+C*C
    D = d*d+3*e*e+3*f*f+g*g-2*(A**3+C**3+3*B*B*(A+C))
    curvature = R(data['curvature_weight'])
    assert curvature>0
    eta,nu = R(data['trace_weight']),R(data['cross_weight'])
    kappa = curvature/2+eta
    assert kappa>0 and 4*kappa>nu*nu
    delta = 1-nu*nu/(4*kappa)
    assert delta==R(data['denominator_lower_factor']) and delta>0
    base,h = den,A+C
    den = base*base+curvature*Q+eta*h*h+nu*base*h
    decomposition = curvature*((A-C)**2*R(1,2)+2*B*B)+kappa*(h+nu/(2*kappa)*base)**2+delta*base**2
    assert not (den-decomposition).terms
    assert den.terms==decode(data['denominator_polynomial']).terms
    sos = sum(tau**k*gram(M,V) for M,V,k in zip(matrices,features,powers))
    J = [decode(v) for v in data['divergence_field']]
    assert len(J)==2
    div = derivative(J[0],0)+derivative(J[1],1)+p*J[0]+q*J[1]
    residual = den**power*(D-2*a*tau*Q+b*tau**2*radius)-sos-den*div+(power-1)*dot(J,[derivative(den,j) for j in [0,1]])
    assert not residual.terms
    report = {'status':'exact_full_identity_and_positivity_passed','certificate':filename,
              'lower_bound':str(2*a-b),'denominator_power':power,'curvature_weight':str(curvature),'trace_weight':str(eta),'cross_weight':str(nu),'denominator_lower_factor':str(delta),'block_sizes':[len(M) for M in matrices],
              'positive_principal_minors':total,'residual_monomials':len(residual.terms),
              'divergence_monomials':[len(v.terms) for v in J],
              'analytic_condition':'tau > 0; positive-time Gaussian convolutions have all required weighted jet moments'}
    (ROOT/filename.replace('_certificate.json','_verification.json')).write_text(json.dumps(report,indent=2))
    print(json.dumps(report,indent=2))
    return report


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('certificate',nargs='?',default='tensor_lower_4_1_0_1_2_certificate.json')
    args = parser.parse_args()
    verify(args.certificate)


==> anc/code/verify_third_upper.py <==
"""Independent algebraic and heat-semigroup checks for the third upper bound.

This does not import the optimizer or the certificate builder. Exact symbolic
checks validate the integrand formulas; FFT checks independently differentiate f.
Floating-point agreement is supplementary to the exact integral certificate.
"""
import json
from fractions import Fraction
from pathlib import Path
import numpy as np
import sympy as s

ROOT=Path(__file__).parent


def symbolic_checks():
    jets=s.symbols('g gx gy gxx gxy gyy gxxx gxxy gxyy gyyy')
    g,x,y,xx,xy,yy,xxx,xxy,xyy,yyy=jets
    def deriv(p,axis):
        destinations=[x,xx,xy,xxx,xxy,xyy] if axis==0 else [y,xy,yy,xxy,xyy,yyy]
        return sum(s.diff(p,a)*b for a,b in zip(jets[:6],destinations))
    a=6*deriv(x/g,0); b=6*deriv(x/g,1); c=6*deriv(y/g,1)
    t=[deriv(a,0),deriv(a,1),deriv(c,0),deriv(c,1)]
    integrands=[-g**6*(a+c),g**6*(a*a+2*b*b+c*c),
                g**6*(t[0]**2+3*t[1]**2+3*t[2]**2+t[3]**2
                      -2*(a**3+c**3+3*b*b*(a+c)))]
    G,X,Y,XX,XY,YY,XXX,XXY,XYY,YYY=s.symbols('G X Y XX XY YY XXX XXY XYY YYY')
    substitution=dict(zip(jets,[G,s.I*X/2,s.I*s.sqrt(3)*Y/2,-XX/4,-s.sqrt(3)*XY/4,
                        -3*YY/4,-s.I*XXX/8,-s.I*s.sqrt(3)*XXY/8,-3*s.I*XYY/8,-3*s.I*s.sqrt(3)*YYY/8]))
    U=X*X-G*XX; V=X*Y-G*XY; W=Y*Y-G*YY
    P0=G**2*XXX-3*G*XX*X+2*X**3
    P1=G**2*XXY-G*(XX*Y+2*XY*X)+2*X*X*Y
    P2=G**2*XYY-G*(YY*X+2*XY*Y)+2*X*Y*Y
    P3=G**2*YYY-3*G*YY*Y+2*Y**3
    target=[-s.Rational(3,2)*G**4*(U+3*W),
            s.Rational(9,4)*G**2*(U*U+6*V*V+9*W*W),
            -s.Rational(9,16)*(P0*P0+9*P1*P1+27*P2*P2+27*P3*P3
                              +12*(U**3+27*W**3+9*V*V*(U+3*W)))]
    checks={name:s.cancel(s.cancel(form).subs(substitution)-expected)==0
            for name,form,expected in zip(['I_trace','Q','D'],integrands,target)}
    assert all(checks.values())
    return checks


def heat_check(grid,data,cert):
    spec=np.zeros((grid,grid),dtype=complex); spec[0,0]=grid*grid
    for m,n,a in data['modes']:
        spec[m%grid,n%grid]=spec[-m%grid,-n%grid]=a/data['cosine_denominator']*grid*grid/2
    g=np.fft.ifft2(spec).real
    density=g**6; density/=density.mean()
    m,n=np.meshgrid(np.fft.fftfreq(grid,d=1/grid),np.fft.fftfreq(grid,d=1/grid),indexing='ij')
    k,l=m-n/2,np.sqrt(3)*n/2; q=k*k+l*l
    spectrum=np.fft.fft2(density)
    f,f1,f2=[np.fft.ifft2((-q/2)**j*spectrum).real for j in range(3)]
    grads=[[np.fft.ifft2(1j*wave*(-q/2)**j*spectrum).real for wave in [k,l]] for j in range(3)]
    g2=sum(x*x for x in grads[0]); gg1=sum(x*y for x,y in zip(grads[0],grads[1]))
    I=float(np.mean(g2/f))
    first=float(np.mean(2*gg1/f-g2*f1/f**2))
    second=float(np.mean(2*(sum(x*x for x in grads[1])+sum(x*y for x,y in zip(grads[0],grads[2])))/f
                         -4*gg1*f1/f**2-g2*f2/f**2+2*g2*f1*f1/f**3))
    exact=[Fraction(v) for v in cert['periodic_moments']]
    expected=[float(v/exact[3]) for v in exact[:3]]
    err=[abs(a-b) for a,b in zip([I,-first,second],expected)]
    assert max(err)<2e-11
    return {'grid':grid,'I':I,'I_prime':first,'I_second':second,
            'quotient':I*second/first**2,'absolute_errors_I_Q_D':err}


def main():
    data=json.loads((ROOT/'third_upper_density.json').read_text())
    cert=json.loads((ROOT/'third_upper_certificate.json').read_text())
    positivity=Fraction(sum(abs(a) for m,n,a in data['modes']),data['cosine_denominator'])<1
    assert positivity
    report={'status':'independent_checks_passed','positive_g_by_triangle_inequality':positivity,
            'symbolic_log_derivative_identities':symbolic_checks(),
            'heat_semigroup_checks':[heat_check(N,data,cert) for N in [160,320]]}
    (ROOT/'third_upper_independent_checks.json').write_text(json.dumps(report,indent=2))
    print(json.dumps(report,indent=2))


if __name__=='__main__':main()


==> anc/code/verify_tightened_numerics.py <==
"""Independent heat-semigroup check using derivatives of f rather than log f."""
import json
from pathlib import Path
import numpy as np
from explore import FourierQuotient, shells


def check(grid):
    data = json.loads(Path(__file__).with_name("tightened_density.json").read_text())
    modes = [row[:2] for row in data["modes"]]
    coefficients = np.array([row[2] for row in data["modes"]]) / data["cosine_denominator"]
    model = FourierQuotient(modes, coefficients[None, :], grid)
    amplitudes = np.array([1.0])
    phi = (amplitudes @ model.b[0]).reshape(grid, grid)
    density = np.exp(phi)
    density /= density.mean()
    m, n = np.meshgrid(np.fft.fftfreq(grid, d=1 / grid), np.fft.fftfreq(grid, d=1 / grid), indexing="ij")
    kx, ky = m - n / 2, np.sqrt(3) * n / 2
    norm = kx * kx + ky * ky
    spectrum = np.fft.fft2(density)
    fields = [np.fft.ifft2((-norm / 2) ** order * spectrum).real for order in range(3)]
    gradients = [[np.fft.ifft2(1j * k * (-norm / 2) ** order * spectrum).real for k in [kx, ky]] for order in range(3)]
    f, f1, f2 = fields
    g2 = sum(g * g for g in gradients[0])
    g_g1 = sum(g * h for g, h in zip(gradients[0], gradients[1]))
    first = np.mean(2 * g_g1 / f - g2 * f1 / f ** 2)
    second = np.mean(2 * (sum(g * g for g in gradients[1]) + sum(g * h for g, h in zip(gradients[0], gradients[2]))) / f - 4 * g_g1 * f1 / f ** 2 - g2 * f2 / f ** 2 + 2 * g2 * f1 ** 2 / f ** 3)
    static = model.evaluate(amplitudes)
    errors = {"I": abs(np.mean(g2 / f) - static["I"]), "I_prime": abs(first + static["Q"]), "I_second": abs(second - static["D"])}
    assert max(errors.values()) < 1e-8
    return {"grid": grid, "static": static, "heat_derivative_first": float(first), "heat_derivative_second": float(second), "absolute_errors": {k: float(v) for k, v in errors.items()}}


if __name__ == "__main__":
    output = [check(grid) for grid in [96, 192, 256]]
    Path(__file__).with_name("tightened_independent_checks.json").write_text(json.dumps(output, indent=2))
    print(json.dumps(output, indent=2))


==> anc/code/whitened_dual_lower_solve.py <==
"""Whiten the coefficient equations before solving the SDP dual with CVXOPT.

The primal has many Gram entries but comparatively few coefficient equations.
The dual therefore has fewer scalar variables. Numerical results are candidates;
the unchanged exact reconstruction and independent verifier supply the proof.
API reference: https://cvxopt.org/userguide/coneprog.html#semidefinite-programming
"""
import argparse
import json
from fractions import Fraction as F
from pathlib import Path
from time import monotonic
import numpy as np
from cvxopt import matrix,spmatrix,solvers
from scipy.linalg import cholesky,solve_triangular

ROOT = Path(__file__).parent


def solve(problem_file,value=None,tolerance=1e-9):
    start = monotonic()
    data = json.loads((ROOT/problem_file).read_text())
    raw = np.array([[float(F(v)) for v in row] for row in data['matrix']])
    scaled = raw/np.maximum(1,np.max(abs(raw),axis=1))[:,None]
    original_scaled = scaled.copy()
    weights = np.array([1.0 if i==j else 0.5 for k,i,j in data['pairs']])
    gram = (scaled[:,3:]*weights)@scaled[:,3:].T
    condition = float(np.linalg.cond(gram))
    factor = cholesky(gram,lower=True)
    scaled = solve_triangular(factor,scaled,lower=True)
    G,t0,t1 = scaled[:,3:],scaled[:,0],scaled[:,1]+scaled[:,2]
    print('whitened coefficient rows','normal-matrix condition before whitening',condition,'seconds',monotonic()-start,flush=True)
    sizes,pairs = data['block_sizes'],data['pairs']
    count = len(raw)
    cone_maps = []
    for k,n in enumerate(sizes):
        rows,cols,values = [],[],[]
        for index,(block,i,j) in enumerate(pairs):
            if block!=k: continue
            nz = np.flatnonzero(G[:,index])
            rows.extend([j+n*i]*len(nz))
            cols.extend(nz.tolist())
            values.extend((-G[nz,index]/(1 if i==j else 2)).tolist())
        cone_maps.append(spmatrix(values,rows,cols,(n*n,count)))
    if value is None:
        cost,normalization,rhs = t0,t1,-1.0
    else:
        cost = t0+float(F(value))*t1
        diagonal = [index for index,(k,i,j) in enumerate(pairs) if i==j]
        normalization,rhs = G[:,diagonal].sum(axis=1),1.0
    solvers.options.update({'show_progress':True,'maxiters':200,'abstol':tolerance,'reltol':tolerance,'feastol':tolerance,'refinement':2})
    print('dual solve',problem_file,'dual variables',count,'primal Gram entries',len(pairs),'target',value,flush=True)
    result = solvers.sdp(matrix(cost),Gs=cone_maps,hs=[matrix(0.0,(n,n)) for n in sizes],A=matrix(normalization,(1,count)),b=matrix(rhs,(1,1)),kktsolver='chol')
    equality = float(result['y'][0])
    c = equality if value is None else value
    margin = 0.0 if value is None else -equality
    blocks = [np.array(M)+margin*np.eye(n) for M,n in zip(result['zs'],sizes)]
    coefficients = np.array([blocks[k][i,j] for k,i,j in pairs])
    residual = original_scaled[:,3:]@coefficients-original_scaled[:,0]-float(c)*(original_scaled[:,1]+original_scaled[:,2])
    report = {'status':result['status'],'a':c,'b':c,'objective':float(result['primal objective']),
              'source_problem':problem_file,'solver':'CVXOPT; explicit SDP dual with Frobenius-row whitening','prewhitening_normal_condition':condition,'tolerance':tolerance,'margin':margin,
              'coefficients':coefficients.tolist(),'blocks':[M.tolist() for M in blocks],
              'eigenvalues':[np.linalg.eigvalsh(M).tolist() for M in blocks],
              'maximum_scaled_linear_residual':float(max(abs(residual))),'seconds':monotonic()-start,
              'solver_diagnostics':{key:float(result[key]) if result[key] is not None else None for key in ['primal objective','dual objective','gap','relative gap','primal infeasibility','dual infeasibility']}}
    suffix = 'optimum' if value is None else 'interior_'+str(float(F(value))).replace('.','_')
    name = data.get('name',Path(problem_file).stem.replace('_problem',''))
    path = ROOT/f'{name}_whitened_dual_{suffix}.json'
    temporary = path.with_suffix('.tmp')
    temporary.write_text(json.dumps(report,indent=2))
    temporary.replace(path)
    print(json.dumps({k:v for k,v in report.items() if k not in ['coefficients','blocks','eigenvalues']}),flush=True)
    print('minimum eigenvalues',[min(v) for v in report['eigenvalues']],flush=True)
    return report


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--problem',required=True)
    parser.add_argument('--value',default=None)
    parser.add_argument('--tolerance',type=float,default=1e-9)
    args = parser.parse_args()
    solve(args.problem,args.value,args.tolerance)

